K3 Surfaces of zero entropy admitting an elliptic fibration with only irreducible fibers

We classify complex K3 surfaces of zero entropy admitting an elliptic fibration with only irreducible fibers. These surfaces are characterized by the fact that they admit a unique elliptic fibration with infinite automorphism group. We furnish an explicit list of 32 N\'eron-Severi lattices corresponding to such surfaces. Incidentally, we are able to decide which of these 32 classes of surfaces admit a unique genus 1 fibration. Finally, we prove that all K3 surfaces with Picard rank >=19 and infinite automorphism group have positive entropy.

==> anc/Find_list_candidates.txt <==
The goal of these algorithms is to obtain a list of "candidate" lattices; successively we will prove that they have zero entropy. We refer to Algorithms 5.5 and 5.11 in the paper for more details.

The file "List" contains the list of primitive, definite lattices unique in their genus, available 

http://www.math.rwth-aachen.de/~Gabriele.Nebe/LATTICES/Classi/watson

We only include Algorithm 5.11 in the case of rank 2, as the others are analogous.

///////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////

//we introduce the rank 1 lattices coming from Neron-Severi lattices of K3 surfaces of zero entropy and Picard rank 3. We will work with positive definite lattices, since MAGMA can only deal with those.

a:=[];
L1:=[];
a[1]:=[4];
a[2]:=[6];
a[3]:=[8];
a[4]:=[10];
a[5]:=[14];
a[6]:=[18];
a[7]:=[26];
a[8]:=[50];

for i in [1..8] do
L1[i]:=LatticeWithGram(SymmetricMatrix(Integers(),a[i]));
end for;

//the next function reads the file "List"

read_tables := function(filename, dimension);
  F := Open(filename, "r");
  c := (dimension*(dimension + 1)) div 2;
  r := [];
  while true do
    s := Gets(F);
    if IsEof(s) then break; end if;
    if (#s eq 0) or (s[1] eq "/") then continue; end if;
    t := [StringToInteger(a): a in Split(s, " ")];
    if #t ne c then continue; end if;
    A := SymmetricMatrix(Integers(), t);
    Append(~r, A div Content(A));
  end while;
  return r;
end function;


/////////////////////////////////////////////////////

//The next function combines Algorithms 5.5 and 5.11. It takes two inputs: Ln is the list of candidate lattices of rank n, while Ln1 is the list of lattices in "List" of rank n+1. The output is the list of candidate lattices of rank n+1.

function CheckSub(Ln,Ln1)

n:=Rank(Ln1[1])-1;
Lngenus:=[Genus(N) : N in Ln];
RR:=MatrixRing(Rationals(),n);

//for any lattice in Ln1, we need to consider its multiples up to d_n(L).

L:=[];

for j in [1..#Ln1] do
M:=GramMatrix(Ln1[j]);
if not IsEven(Ln1[j]) then
M:=2*M;
end if;
M1:=Submatrix(M,1,1,n,n);
m1:=Ceiling(2*Determinant(M1)/Determinant(M))-1;

if (not IsEmpty({m : m in [1..100] | Genus(LatticeWithGram(m*M1)) in Lngenus})) then
m0:=Maximum({m : m in [1..100] | Genus(LatticeWithGram(m*M1)) in Lngenus});
else
m0:=0;
end if;

//the variable L contains the list of latices in Ln1, together with their multiples up to d_n

m:=Maximum({m0,m1});
Lj:=[LatticeWithGram(u*M) : u in [1..m]];
L:=L cat Lj;
end for;

List:=[];

for La in L do

//we only want lattices without roots, so we check whether their minimum is 2
if (Minimum(La) gt 2) then
Ma:=GramMatrix(La);

//ok is a variable that at the end of the algorithm will be false exactly if L is a candidate lattice
ok:=false;
for k in [1..(n+1)] do

//we take the k-th principal minor of the current lattice, and we check whether the assumptions of Theorem 3.6 hold. If they hold, we set ok to true, as the lattice can be discarded
Ma1:=Matrix(Transpose(Matrix(Ma[[1..(k-1)] cat [(k+1)..(n+1)]]))[[1..(k-1)] cat [(k+1)..(n+1)]]);
La1:=LatticeWithGram(Ma1);

if ((not (Genus(La1) in Lngenus)) and (Determinant(La) ge 2*Determinant(La1))) then
ok:=true;
break;
end if;
end for;

//if ok is still false, we try to consider other sublattices of L of corank 1. The basis of the sublattice is taken as n columns of a rank upper-triangular matrix with diagonal = 1

if (ok eq false) then

for cont in [1..100] do
Q:=[];
for i in [1..(n+1)] do
Q:=Q cat [1];
for j in [1..(n+1-i)] do
Q:=Q cat [Random([-2,-1,0,1,2])];
end for;
end for;
T:=UpperTriangularMatrix(Q);
Ma:=Transpose(T)*Ma*T;
for k in [1..(n+1)] do
Ma1:=Matrix(Transpose(Matrix(Ma[[1..(k-1)] cat [(k+1)..(n+1)]]))[[1..(k-1)] cat [(k+1)..(n+1)]]);
La1:=LatticeWithGram(Ma1);

if ((not (Genus(La1) in Lngenus)) and (Determinant(La) ge 2*Determinant(La1))) then
ok:=true;
La; T; k;
break cont;
end if;
end for;

end for;

end if;

//if ok is still false, we try to find new elliptic fibers on U+L by using the function in the file "Search_for_elliptic_fibrations[n].m".


if (ok eq false) then
for b in [2..5] do
if (CheckEntropy(La,b) eq true) then
ok:=true;
break;
end if;
end for;
end if;

if (ok eq false) then
Append(~List,La);
end if;

end if;

end for;

return List;

end function;

/////////////////////////////////////////////////////

Temp2:=read_tables("List",2);
Lat2:=[LatticeWithGram(T) : T in Temp2];
L2:=CheckSub(L1,Lat2);

///////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////


function IsNef(L,b,g)

n:=Rank(L);
V:=VectorSpace(Rationals(),n);
VZ:=VectorSpace(Rationals(),n);
SV:=ShortVectors(L,2*b^2-1);
A:=[L!SV[k][1] : k in [1..#SV]] cat [-(L!SV[k][1]) : k in [1..#SV]] cat [Zero(L)];
nef:=true;
gC:=V!g;

for v in A do
for y in Divisors(Integers()!(b^2-Norm(v)/2)) do

vC:=V!Coordinates(L,v);
z:=(y*gC-vC)/b;
if (#{h : h in Coordinates(V,z) | Floor(h) ne h} eq 0) then
zL:=CoordinatesToElement(L,VZ!Coordinates(V,z));
if (Integers()!(Norm(zL) -2) mod (2*y) eq 0) then
nef:=false;
break v;
end if;
end if;

end for;
end for;

if nef eq true then
section:=false;
for y in [1..10] do

D:={[m1,m2] : m1,m2 in [(-b-1)..(b+1)] | Norm(m1*Basis(L)[1]+m2*Basis(L)[2])/2 eq (b*(b+y))};

for d in D do

nd:=Norm(d[1]*Basis(L)[1]+d[2]*Basis(L)[2]);

dC:=V!d;
zC:=(y*gC-dC)/b;
if (#{h : h in Coordinates(V,zC) | Floor(h) ne h} eq 0) then
if (Integers()!(Norm(CoordinatesToElement(L,V!zC))/2-1) mod y eq 0) then
section:=true;
break y;
end if;

end if;

end for;


end for;
end if;

return (nef and section);

end function;


function CheckEntropy(L,b)

n:=Rank(L);
V:=VectorSpace(Rationals(),n);
VZ:=VectorSpace(Rationals(),n);
A:={m1*Basis(L)[1]+m2*Basis(L)[2] : m1,m2 in [0..(b-1)] | Norm(m1*Basis(L)[1]+m2*Basis(L)[2]) mod (2*b) eq 0};
ex:=false;

for g in A do

if IsNef(L,b,g) eq true then
ex:=true;
b; g;
break g;
end if;

end for;

return ex;

end function;










==> anc/Prove_Zero_Entropy.txt <==
Here we explain how we prove that the remaining 32 candidate lattices have zero entropy. For those of Picard rank 3, we have furnished a proof in the paper, so here we deal with the lattices L with rank >= 2.

As explained in the proof of Theorem 5.14, the strategy is to find a list of effective (-2)-divisors C_1,...,C_r such that any isotropic vector has intersection <= 0 with one of the C_i. Equivalently, we have to show that the balls B_i defined in the proof cover the hypercube [0,1]^n, with n=rk(L).

The algorithm works as follows: first we choose a list of effective (-2)-divisors, whose corresponding balls are defined in the files Rk[n]_Case[k].m. Then we pick an integer N and we split the hypercube [0,1]^n in N^n smaller cubes, by dividing each edge in N equal parts. For any small cube K, we check whether there is a ball B such that K is completely contained in B. This is an easy check, as the balls are convex, so K is contained in B if and only if all its vertices are contained in B. If K is contained in a ball, we go to the next cube.

When K is not contained in any ball, then we split K in many tetrahedrons, each spanned by a face of K and the center of K. Then we check whether such tetrahedrons are contained in some ball.

If some tetrahedron is not contained in any ball, we start a procedure called "DivideEtImpera". Basically, we successively divide the remaining tetrahedrons in smaller pieces, until all of their pieces are contained in some ball.

The important algorithms are defined in the file DivideEtImpera[n].m, where n is the rank. The balls vary depending on the case, and we define them in the other files.

We have commented the files only in rank 2, as the other cases are analogous.


//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//FILE DivideEtImpera2.m


//Please enter the functions Quadric and Quadrics first!

//the next function takes as input a vector v of length n=2 and a number 0<d<1, and it returns whether the cube (better, square, as we are in dimension 2) with edge length d and with first vertex v is completely contained in one of the balls.

function IsBlockInside(v,d)
Inside:=[Quadrics([v[1]+a1*d,v[2]+a2*d]) : a1,a2 in [0..1]];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;

///////////////////////////////////////////////////////////////////

//We define some useful functions for dealing with tetrahedrons

//A tetrahedron T in R^k is a list of n+1 vertices, with n=dim(T), with the rule that the i-th vertex creates the cone over the tetrahedron defined over the first (i-1) vertices
//A vertex is an element of the vector space V

k:=2; //given
QQ := RationalField();
V := VectorSpace(QQ, k);

//function that determines the (bari)center of a tetrahedron T

function Center(T)
n:=#T;
C:=T[1];
for i in [2..n] do
C:=C + T[i];
end for;
return (C/n);
end function;

//function that returns the faces of a tetrahedron T

function Faces(T)
n:=#T;
if n eq 1 then
F:=[[]];
else
NewF:=[Append(f,T[n]) : f in Faces(Prune(T))];
F:=[Prune(T)] cat NewF;
end if;
return F;
end function;

//recursive function that divides a tetrahedron T into smaller tetrahedrons, by constructing the cones from the center of T to the tetrahedrons (of dimension k-1) obtained by subdividing each face. 

function Divide(T)
n:=#T;
C:=Center(T);
P:=[];
if n eq 2 then
P[1]:=[T[1]] cat [C];
P[2]:=[T[2]] cat [C];
else
for F in Faces(T) do
P:=P cat [Append(D,C) : D in Divide(F)];
end for;
end if;
return P;
end function;

//given a tetrahedron T, returns whether T is completely contained in one of the balls

function IsTetrahedronInside(T)
Inside:=[Quadrics(Coordinates(V,v)) : v in T];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;

//the next function takes as input a tetrahedron T and an integer M >= 0. It divides T in smaller tetrahedrons by using the function "Divide", and checks whether they are all contained in some balls. If not, it goes to the second step and it subdivides the remaining tetrahedrons, and so on, until step M.


function DivideEtImpera(T,M)
ListNo:=[T];
count:=0;
while (not IsEmpty(ListNo)) and (count lt M) do
NewListNo:=[];
for T0 in ListNo do
NewListNo:=NewListNo cat [T1 : T1 in Divide(T0) | IsTetrahedronInside(T1) eq false];
end for;
ListNo:=NewListNo;
count:=count+1;
end while;
return ListNo;
end function;

//the next function takes a vertex P and an edge length 0<d<1, and it divides the cube with first vertex P and edge length d into tetrahedrons, by contructing the cones from the center of the cube to the tetrahedrons (of dimension k-1) obtained by subdividing each face.

function DivideCube(P,d)

k:=#P;
V := VectorSpace(QQ, k);
V1 := VectorSpace(QQ, k-1);

if k eq 2 then

C:=V![P[1]+d/2,P[2]+d/2];
vx1:=V![P[1],P[2]];
vx2:=V![P[1]+d,P[2]];
vx3:=V![P[1]+d,P[2]+d];
vx4:=V![P[1],P[2]+d];
return [[vx1,vx2,C],[vx2,vx3,C],[vx3,vx4,C],[vx4,vx1,C]];

else

Cn:=[];
for j in [1..k] do
Cn[j]:=P[j]+d/2;
end for;
C:=V!Cn;

ListTetrahedrons:=[];

for j in [1..k] do
for yn in [0..1] do

Chs:=[1..(j-1)] cat [(j+1)..k];
NewP:=P[Chs];
Div1:=DivideCube(NewP,d);

for F in Div1 do

FaceConstruct:=[];

for c in F do
cC:=Coordinates(V1,c);
newc:=cC[1..(j-1)] cat [P[j]+yn*d] cat cC[j..(k-1)];
Newc:=V!newc;
FaceConstruct:=FaceConstruct cat [Newc];
end for;

FaceConstruct:=FaceConstruct cat [C];
ListTetrahedrons:=ListTetrahedrons cat [FaceConstruct];

end for;

end for;
end for;

end if;

return ListTetrahedrons;

end function;

///////////////////////////////////////////////

//the next function takes an integer N>1 and a number of steps MAX>=0. It divides the hypercube [0,1]^n into N^n smaller cubes. For each of them, it checks whether it is contained in some ball. For those who are not contained in any ball, it divides them into tetrahedrons by using "DivideCube", and it applies "DivideEtImpera" to each tetrahedron with MAX number of steps. It returns "Success!" if all the pieces are inside some ball.

function ZeroEntropy(N,MAX)
Pixels:=[[a/N,b/N]: a,b in [0..(N-1)]];
ListNO:=[];
for v in Pixels do
if IsBlockInside(v,1/N) eq false then

for T in DivideCube(v,1/N) do
ListNO:=ListNO cat DivideEtImpera(T,MAX);
end for;

end if;
end for;

if IsEmpty(ListNO) then
printf"Success!";
end if;

return ListNO;
end function;

//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 1

//we define the quadratic form associated to the lattice. 

function Quadric(v)
return ((7*v[1]^2-3*v[1]*v[2]+3*v[2]^2));
end function;

//we define the balls. The output is a list of boolean values: true at the i-th place means that the input vector v is inside the i-th ball

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;
v7[1]:=2*v[1]-1; v7[2]:=2*v[2];
v8[1]:=2*v[1]-1; v8[2]:=2*v[2]-1;
v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-2;
v10[1]:=3*v[1]-1; v10[2]:=3*v[2];
v11[1]:=3*v[1]-1; v11[2]:=3*v[2]-1;
v12[1]:=3*v[1]-1; v12[2]:=3*v[2]-2;
v13[1]:=3*v[1]-1; v13[2]:=3*v[2]-3;
v14[1]:=3*v[1]-2; v14[2]:=3*v[2];
v15[1]:=3*v[1]-2; v15[2]:=3*v[2]-1;
v16[1]:=3*v[1]-2; v16[2]:=3*v[2]-2;
v17[1]:=3*v[1]-2; v17[2]:=3*v[2]-3;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1),(Quadric(v17) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 2

function Quadric(v)
return ((5*v[1]^2-2*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; 
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;
v7[1]:=2*v[1]-1; v7[2]:=2*v[2];
v8[1]:=2*v[1]-1; v8[2]:=2*v[2]-1;
v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1)]);
end function;


ZeroEntropy(300,2); //Success!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 3


function Quadric(v)
return ((5*v[1]^2-0*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;
v7[1]:=2*v[1]-1; v7[2]:=2*v[2];
v8[1]:=2*v[1]-1; v8[2]:=2*v[2]-1;
v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1)]);
end function;


ZeroEntropy(30,2); //Success!!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 4


function Quadric(v)
return ((3*v[1]^2-3*v[1]*v[2]+3*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;
v7[1]:=2*v[1]-1; v7[2]:=2*v[2];
v8[1]:=2*v[1]-1; v8[2]:=2*v[2]-1;
v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-2;
v10[1]:=2*v[1]; v10[2]:=2*v[2]-1;
v11[1]:=2*v[1]-2; v11[2]:=2*v[2]-1;

return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1)]);
end function;


ZeroEntropy(30,1); //Success!!





//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 5


function Quadric(v)
return ((3*v[1]^2-1*v[1]*v[2]+3*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;
v7[1]:=2*v[1]-1; v7[2]:=2*v[2];
v8[1]:=2*v[1]-1; v8[2]:=2*v[2]-1;
v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!







//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 6


function Quadric(v)
return ((3*v[1]^2-2*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!






//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 7


function Quadric(v)
return ((3*v[1]^2+0*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[];  v7:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;
v7[1]:=2*v[1]-1; v7[2]:=2*v[2]-1;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!






//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 8


function Quadric(v)
return ((2*v[1]^2-2*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!







//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 9


function Quadric(v)
return ((2*v[1]^2-1*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!








//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 2, CASE 10



function Quadric(v)
return ((2*v[1]^2-0*v[1]*v[2]+2*v[2]^2));
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[];
v2[1]:=v[1]; v2[2]:=v[2]-1;
v3[1]:=v[1]-1; v3[2]:=v[2];
v4[1]:=v[1]-1; v4[2]:=v[2]-1;
v5[1]:=v[1]-2; v5[2]:=v[2]-1;
v6[1]:=v[1]-1; v6[2]:=v[2]-2;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1)]);
end function;


ZeroEntropy(50,1); //Success!!


//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//FILE DivideEtImpera3.m

function IsBlockInside(v,d)
Inside:=[Quadrics([v[1]+a1*d,v[2]+a2*d,v[3]+a3*d]) : a1,a2,a3 in [0..1]];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;

///////////////////////////////////////////////////////////////////

//A tetrahedron T in R^k is a list of n+1 vertices, with n=dim(T), with the rule that the i-th vertex creates the cone over the tetrahedron defined over the first (i-1) vertices
//A vertex is an element of the vector space V

k:=3; //given
QQ := RationalField();
V := VectorSpace(QQ, k);

function Center(T)
n:=#T;
C:=T[1];
for i in [2..n] do
C:=C + T[i];
end for;
return (C/n);
end function;

function Faces(T)
n:=#T;
if n eq 1 then
F:=[[]];
else
NewF:=[Append(f,T[n]) : f in Faces(Prune(T))];
F:=[Prune(T)] cat NewF;
end if;
return F;
end function;

function Divide(T)
n:=#T;
C:=Center(T);
P:=[];
if n eq 2 then
P[1]:=[T[1]] cat [C];
P[2]:=[T[2]] cat [C];
else
for F in Faces(T) do
P:=P cat [Append(D,C) : D in Divide(F)];
end for;
end if;
return P;
end function;

function IsTetrahedronInside(T)
Inside:=[Quadrics(Coordinates(V,v)) : v in T];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;


function DivideEtImpera(T,M)
ListNo:=[T];
count:=0;
while (not IsEmpty(ListNo)) and (count lt M) do
NewListNo:=[];
for T0 in ListNo do
NewListNo:=NewListNo cat [T1 : T1 in Divide(T0) | IsTetrahedronInside(T1) eq false];
end for;
ListNo:=NewListNo;
count:=count+1;
end while;
return ListNo;
end function;

function DivideCube(P,d)

//P is the first point of the cube, d is the length of a side

k:=#P;
V := VectorSpace(QQ, k);
V1 := VectorSpace(QQ, k-1);

if k eq 2 then

C:=V![P[1]+d/2,P[2]+d/2];
vx1:=V![P[1],P[2]];
vx2:=V![P[1]+d,P[2]];
vx3:=V![P[1]+d,P[2]+d];
vx4:=V![P[1],P[2]+d];
return [[vx1,vx2,C],[vx2,vx3,C],[vx3,vx4,C],[vx4,vx1,C]];

else

Cn:=[];
for j in [1..k] do
Cn[j]:=P[j]+d/2;
end for;
C:=V!Cn;

ListTetrahedrons:=[];

for j in [1..k] do
for yn in [0..1] do

Chs:=[1..(j-1)] cat [(j+1)..k];
NewP:=P[Chs];
Div1:=DivideCube(NewP,d);

for F in Div1 do

FaceConstruct:=[];

for c in F do
cC:=Coordinates(V1,c);
newc:=cC[1..(j-1)] cat [P[j]+yn*d] cat cC[j..(k-1)];
Newc:=V!newc;
FaceConstruct:=FaceConstruct cat [Newc];
end for;

FaceConstruct:=FaceConstruct cat [C];
ListTetrahedrons:=ListTetrahedrons cat [FaceConstruct];

end for;

end for;
end for;

end if;

return ListTetrahedrons;

end function;

///////////////////////////////////////////////

function ZeroEntropy(N,MAX)
Pixels:=[[a/N,b/N,c/N]: a,b,c in [0..(N-1)]];
ListNO:=[];
for v in Pixels do
if IsBlockInside(v,1/N) eq false then

for T in DivideCube(v,1/N) do
ListNO:=ListNO cat DivideEtImpera(T,MAX);
end for;

end if;
end for;

if IsEmpty(ListNO) then
printf"Success!";
end if;

return ListNO;
end function;


//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 1

function Quadric(v)
return (2*v[1]^2+2*v[1]*v[2]+2*v[1]*v[3]+2*v[2]^2+2*v[2]*v[3]+3*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;

v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-1; v9[3]:=2*v[3]-1;
v10[1]:=2*v[1]-2; v10[2]:=2*v[2]-1; v10[3]:=2*v[3]-1;
v11[1]:=2*v[1]-1; v11[2]:=2*v[2]-2; v11[3]:=2*v[3]-1;

v12[1]:=2*v[1]; v12[2]:=2*v[2]-1; v12[3]:=2*v[3]-1;
v13[1]:=2*v[1]-1; v13[2]:=2*v[2]; v13[3]:=2*v[3]-1;



return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1)]);
end function;

ZeroEntropy(40,0); //Success!!



//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 2

function Quadric(v)
return (2*v[1]^2+1*v[1]*v[2]+1*v[1]*v[3]+2*v[2]^2-1*v[2]*v[3]+2*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;




return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1)]);
end function;

ZeroEntropy(30,0); //Success!!



//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 3


function Quadric(v)
return (2*v[1]^2-2*v[1]*v[2]-2*v[1]*v[3]+3*v[2]^2+1*v[2]*v[3]+3*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; v11:=[]; v18:=[]; v19:=[]; v20:=[]; v21:=[]; v22:=[]; v23:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;

v9[1]:=2*v[1]; v9[2]:=2*v[2]-1; v9[3]:=2*v[3];
v10[1]:=2*v[1]-1; v10[2]:=2*v[2]-1; v10[3]:=2*v[3];
v11[1]:=2*v[1]-2; v11[2]:=2*v[2]-1; v11[3]:=2*v[3];

v12[1]:=2*v[1]; v12[2]:=2*v[2]-1; v12[3]:=2*v[3]-2;
v13[1]:=2*v[1]-1; v13[2]:=2*v[2]-1; v13[3]:=2*v[3]-2;
v14[1]:=2*v[1]-2; v14[2]:=2*v[2]-1; v14[3]:=2*v[3]-2;

v15[1]:=2*v[1]; v15[2]:=2*v[2]; v15[3]:=2*v[3]-1;
v16[1]:=2*v[1]; v16[2]:=2*v[2]-1; v16[3]:=2*v[3]-1;
v17[1]:=2*v[1]; v17[2]:=2*v[2]-2; v17[3]:=2*v[3]-1;
v18[1]:=2*v[1]-1; v18[2]:=2*v[2]; v18[3]:=2*v[3]-1;
v19[1]:=2*v[1]-1; v19[2]:=2*v[2]-1; v19[3]:=2*v[3]-1;
v20[1]:=2*v[1]-1; v20[2]:=2*v[2]-2; v20[3]:=2*v[3]-1;
v21[1]:=2*v[1]-2; v21[2]:=2*v[2]; v21[3]:=2*v[3]-1;
v22[1]:=2*v[1]-2; v22[2]:=2*v[2]-1; v22[3]:=2*v[3]-1;
v23[1]:=2*v[1]-2; v23[2]:=2*v[2]-2; v23[3]:=2*v[3]-1;



return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1),(Quadric(v17) le 1),(Quadric(v18) le 1),(Quadric(v19) le 1),(Quadric(v20) le 1),(Quadric(v21) le 1),(Quadric(v22) le 1),(Quadric(v23) le 1)]);
end function;

ZeroEntropy(50,1); //Success!!



//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 4


function Quadric(v)
return (2*v[1]^2-1*v[1]*v[2]-2*v[1]*v[3]+2*v[2]^2-1*v[2]*v[3]+2*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;




return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1)]);
end function;

ZeroEntropy(30,0); //Success!!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 5

function Quadric(v)
return (2*v[1]^2-1*v[1]*v[2]-1*v[1]*v[3]+2*v[2]^2+1*v[2]*v[3]+2*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;

v9[1]:=2*v[1]-1; v9[2]:=2*v[2]-1; v9[3]:=2*v[3];
v10[1]:=2*v[1]-1; v10[2]:=2*v[2]-1; v10[3]:=2*v[3]-2;
v11[1]:=2*v[1]; v11[2]:=2*v[2]-1; v11[3]:=2*v[3]-1;
v12[1]:=2*v[1]-1; v12[2]:=2*v[2]; v12[3]:=2*v[3]-1;
v13[1]:=2*v[1]-1; v13[2]:=2*v[2]-1; v13[3]:=2*v[3]-1;
v14[1]:=2*v[1]-1; v14[2]:=2*v[2]-2; v14[3]:=2*v[3]-1;
v15[1]:=2*v[1]-2; v15[2]:=2*v[2]-1; v15[3]:=2*v[3]-1;


return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1)]);
end function;

ZeroEntropy(24,0); //Success!!






//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 6

function Quadric(v)
return (2*v[1]^2-2*v[1]*v[2]+0*v[1]*v[3]+2*v[2]^2+0*v[2]*v[3]+3*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; 
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;



v9[1]:=2*v[1]; v9[2]:=2*v[2]; v9[3]:=2*v[3]-1;
v10[1]:=2*v[1]; v10[2]:=2*v[2]-1; v10[3]:=2*v[3]-1;
v11[1]:=2*v[1]; v11[2]:=2*v[2]-2; v11[3]:=2*v[3]-1;
v12[1]:=2*v[1]-1; v12[2]:=2*v[2]; v12[3]:=2*v[3]-1;
v13[1]:=2*v[1]-1; v13[2]:=2*v[2]-1; v13[3]:=2*v[3]-1;
v14[1]:=2*v[1]-1; v14[2]:=2*v[2]-2; v14[3]:=2*v[3]-1;
v15[1]:=2*v[1]-2; v15[2]:=2*v[2]; v15[3]:=2*v[3]-1;
v16[1]:=2*v[1]-2; v16[2]:=2*v[2]-1; v16[3]:=2*v[3]-1;
v17[1]:=2*v[1]-2; v17[2]:=2*v[2]-2; v17[3]:=2*v[3]-1;



return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1),(Quadric(v17) le 1)]);
end function;

ZeroEntropy(24,1); //Success!!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 3, CASE 7

function Quadric(v)
return (2*v[1]^2+2*v[1]*v[2]-2*v[1]*v[3]+2*v[2]^2+0*v[2]*v[3]+2*v[3]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]-1;
v3[1]:=v[1]-1; v3[2]:=v[2]; v3[3]:=v[3];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3];
v5[1]:=v[1]-1; v5[2]:=v[2]-1; v5[3]:=v[3];
v6[1]:=v[1]; v6[2]:=v[2]-1; v6[3]:=v[3]-1;
v7[1]:=v[1]-1; v7[2]:=v[2]; v7[3]:=v[3]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]-1; v8[3]:=v[3]-1;



v9[1]:=v[1]+1; v9[2]:=v[2]; v9[3]:=v[3];
v10[1]:=v[1]+1; v10[2]:=v[2]-1; v10[3]:=v[3];
v11[1]:=v[1]+1; v11[2]:=v[2]; v11[3]:=v[3]-1;
v12[1]:=v[1]+1; v12[2]:=v[2]-1; v12[3]:=v[3]-1;


v13[1]:=v[1]-2; v13[2]:=v[2]; v13[3]:=v[3];
v14[1]:=v[1]-2; v14[2]:=v[2]; v14[3]:=v[3]-1;
v15[1]:=v[1]-2; v15[2]:=v[2]-1; v15[3]:=v[3];
v16[1]:=v[1]-2; v16[2]:=v[2]-1; v16[3]:=v[3]-1;




return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1)]);
end function;

ZeroEntropy(40,1); //Success!!


//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//FILE DivideEtImpera4.m

function IsBlockInside(v,d)
Inside:=[Quadrics([v[1]+a1*d,v[2]+a2*d,v[3]+a3*d,v[4]+a4*d]) : a1,a2,a3,a4 in [0..1]];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;

///////////////////////////////////////////////////////////////////

//A tetrahedron T in R^k is a list of n+1 vertices, with n=dim(T), with the rule that the i-th vertex creates the cone over the tetrahedron defined over the first (i-1) vertices
//A vertex is an element of the vector space V

k:=4; //given
QQ := RationalField();
V := VectorSpace(QQ, k);

function Center(T)
n:=#T;
C:=T[1];
for i in [2..n] do
C:=C + T[i];
end for;
return (C/n);
end function;

function Faces(T)
n:=#T;
if n eq 1 then
F:=[[]];
else
NewF:=[Append(f,T[n]) : f in Faces(Prune(T))];
F:=[Prune(T)] cat NewF;
end if;
return F;
end function;

function Divide(T)
n:=#T;
C:=Center(T);
P:=[];
if n eq 2 then
P[1]:=[T[1]] cat [C];
P[2]:=[T[2]] cat [C];
else
for F in Faces(T) do
P:=P cat [Append(D,C) : D in Divide(F)];
end for;
end if;
return P;
end function;

function IsTetrahedronInside(T)
Inside:=[Quadrics(Coordinates(V,v)) : v in T];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;


function DivideEtImpera(T,M)
ListNo:=[T];
count:=0;
while (not IsEmpty(ListNo)) and (count lt M) do
NewListNo:=[];
for T0 in ListNo do
NewListNo:=NewListNo cat [T1 : T1 in Divide(T0) | IsTetrahedronInside(T1) eq false];
end for;
ListNo:=NewListNo;
count:=count+1;
end while;
return ListNo;
end function;

function DivideCube(P,d)

//P is the first point of the cube, d is the length of a side

k:=#P;
V := VectorSpace(QQ, k);
V1 := VectorSpace(QQ, k-1);

if k eq 2 then

C:=V![P[1]+d/2,P[2]+d/2];
vx1:=V![P[1],P[2]];
vx2:=V![P[1]+d,P[2]];
vx3:=V![P[1]+d,P[2]+d];
vx4:=V![P[1],P[2]+d];
return [[vx1,vx2,C],[vx2,vx3,C],[vx3,vx4,C],[vx4,vx1,C]];

else

Cn:=[];
for j in [1..k] do
Cn[j]:=P[j]+d/2;
end for;
C:=V!Cn;

ListTetrahedrons:=[];

for j in [1..k] do
for yn in [0..1] do

Chs:=[1..(j-1)] cat [(j+1)..k];
NewP:=P[Chs];
Div1:=DivideCube(NewP,d);

for F in Div1 do

FaceConstruct:=[];

for c in F do
cC:=Coordinates(V1,c);
newc:=cC[1..(j-1)] cat [P[j]+yn*d] cat cC[j..(k-1)];
Newc:=V!newc;
FaceConstruct:=FaceConstruct cat [Newc];
end for;

FaceConstruct:=FaceConstruct cat [C];
ListTetrahedrons:=ListTetrahedrons cat [FaceConstruct];

end for;

end for;
end for;

end if;

return ListTetrahedrons;

end function;

///////////////////////////////////////////////

function ZeroEntropy(N,MAX)
Pixels:=[[a/N,b/N,c/N,d/N]: a,b,c,d in [0..(N-1)]];
count:=1;
ListNO:=[];
Listv:=[];
for v in Pixels do
count/#Pixels;
count:=count+1;
if IsBlockInside(v,1/N) eq false then

for T in DivideCube(v,1/N) do
DivNew:=DivideEtImpera(T,MAX);
ListNO:=ListNO cat DivNew;
if (not IsEmpty(DivNew)) and (not (v in Listv)) then
Listv:= Listv cat [v];
v;
end if;
end for;


end if;
printf"Total "; #Listv;
end for;

if IsEmpty(ListNO) then
printf"Success!";
end if;

return ListNO,Listv;
end function;


//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 4, CASE 1

function Quadric(v)
return (2*v[1]^2+0*v[1]*v[2]+0*v[1]*v[3]+2*v[1]*v[4]+2*v[2]^2-0*v[2]*v[3]+2*v[2]*v[4]+2*v[3]^2+2*v[3]*v[4]+2*v[4]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; v18:=[]; v19:=[]; v20:=[]; v21:=[]; v22:=[]; v23:=[]; v24:=[]; v25:=[]; v26:=[]; v27:=[]; v28:=[]; v29:=[]; v30:=[]; v31:=[]; v32:=[]; v33:=[]; v34:=[]; v35:=[]; v36:=[]; v37:=[]; v38:=[]; v39:=[]; v40:=[]; v41:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]; v2[4]:=v[4]-1;
v3[1]:=v[1]; v3[2]:=v[2]; v3[3]:=v[3]-1; v3[4]:=v[4];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3]; v4[4]:=v[4];
v5[1]:=v[1]-1; v5[2]:=v[2]; v5[3]:=v[3]; v5[4]:=v[4];
v6[1]:=v[1]; v6[2]:=v[2]; v6[3]:=v[3]-1; v6[4]:=v[4]-1;
v7[1]:=v[1]; v7[2]:=v[2]-1; v7[3]:=v[3]; v7[4]:=v[4]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]; v8[3]:=v[3]; v8[4]:=v[4]-1;
v9[1]:=v[1]; v9[2]:=v[2]-1; v9[3]:=v[3]-1; v9[4]:=v[4];
v10[1]:=v[1]-1; v10[2]:=v[2]; v10[3]:=v[3]-1; v10[4]:=v[4];
v11[1]:=v[1]-1; v11[2]:=v[2]-1; v11[3]:=v[3]; v11[4]:=v[4];
v12[1]:=v[1]; v12[2]:=v[2]-1; v12[3]:=v[3]-1; v12[4]:=v[4]-1;
v13[1]:=v[1]-1; v13[2]:=v[2]; v13[3]:=v[3]-1; v13[4]:=v[4]-1;
v14[1]:=v[1]-1; v14[2]:=v[2]-1; v14[3]:=v[3]; v14[4]:=v[4]-1;
v15[1]:=v[1]-1; v15[2]:=v[2]-1; v15[3]:=v[3]-1; v15[4]:=v[4];
v16[1]:=v[1]-1; v16[2]:=v[2]-1; v16[3]:=v[3]-1; v16[4]:=v[4]-1;





return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1)]);
end function;



ZeroEntropy(10,3); //Success!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 4, CASE 2


function Quadric(v)
return (2*v[1]^2+2*v[1]*v[2]+1*v[1]*v[3]-1*v[1]*v[4]+2*v[2]^2-1*v[2]*v[3]+1*v[2]*v[4]+2*v[3]^2-1*v[3]*v[4]+2*v[4]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; v18:=[]; v19:=[]; v20:=[]; v21:=[]; v22:=[]; v23:=[]; v24:=[]; v25:=[]; v26:=[]; v27:=[]; v28:=[]; v29:=[]; v30:=[]; v31:=[]; v32:=[]; v33:=[]; v34:=[]; v35:=[]; v36:=[]; v37:=[]; v38:=[]; v39:=[]; v40:=[]; v41:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]; v2[4]:=v[4]-1;
v3[1]:=v[1]; v3[2]:=v[2]; v3[3]:=v[3]-1; v3[4]:=v[4];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3]; v4[4]:=v[4];
v5[1]:=v[1]-1; v5[2]:=v[2]; v5[3]:=v[3]; v5[4]:=v[4];
v6[1]:=v[1]; v6[2]:=v[2]; v6[3]:=v[3]-1; v6[4]:=v[4]-1;
v7[1]:=v[1]; v7[2]:=v[2]-1; v7[3]:=v[3]; v7[4]:=v[4]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]; v8[3]:=v[3]; v8[4]:=v[4]-1;
v9[1]:=v[1]; v9[2]:=v[2]-1; v9[3]:=v[3]-1; v9[4]:=v[4];
v10[1]:=v[1]-1; v10[2]:=v[2]; v10[3]:=v[3]-1; v10[4]:=v[4];
v11[1]:=v[1]-1; v11[2]:=v[2]-1; v11[3]:=v[3]; v11[4]:=v[4];
v12[1]:=v[1]; v12[2]:=v[2]-1; v12[3]:=v[3]-1; v12[4]:=v[4]-1;
v13[1]:=v[1]-1; v13[2]:=v[2]; v13[3]:=v[3]-1; v13[4]:=v[4]-1;
v14[1]:=v[1]-1; v14[2]:=v[2]-1; v14[3]:=v[3]; v14[4]:=v[4]-1;
v15[1]:=v[1]-1; v15[2]:=v[2]-1; v15[3]:=v[3]-1; v15[4]:=v[4];
v16[1]:=v[1]-1; v16[2]:=v[2]-1; v16[3]:=v[3]-1; v16[4]:=v[4]-1;
v17[1]:=2*v[1]; v17[2]:=2*v[2]; v17[3]:=2*v[3]-1; v17[4]:=2*v[4]-1;
v18[1]:=2*v[1]-2; v18[2]:=2*v[2]; v18[3]:=2*v[3]-1; v18[4]:=2*v[4]-1;
v19[1]:=2*v[1]; v19[2]:=2*v[2]-2; v19[3]:=2*v[3]-1; v19[4]:=2*v[4]-1;
v20[1]:=2*v[1]-2; v20[2]:=2*v[2]-2; v20[3]:=2*v[3]-1; v20[4]:=2*v[4]-1;
v21[1]:=2*v[1]-1; v21[2]:=2*v[2]-1; v21[3]:=2*v[3]-1; v21[4]:=2*v[4]-1;
v22[1]:=2*v[1]; v22[2]:=2*v[2]-1; v22[3]:=2*v[3]; v22[4]:=2*v[4]-1;
v23[1]:=2*v[1]; v23[2]:=2*v[2]-1; v23[3]:=2*v[3]-1; v23[4]:=2*v[4]-1;
v24[1]:=2*v[1]; v24[2]:=2*v[2]-1; v24[3]:=2*v[3]-2; v24[4]:=2*v[4]-1;
v25[1]:=2*v[1]-2; v25[2]:=2*v[2]-1; v25[3]:=2*v[3]; v25[4]:=2*v[4]-1;
v26[1]:=2*v[1]-2; v26[2]:=2*v[2]-1; v26[3]:=2*v[3]-1; v26[4]:=2*v[4]-1;
v27[1]:=2*v[1]-2; v27[2]:=2*v[2]-1; v27[3]:=2*v[3]-2; v27[4]:=2*v[4]-1;
v28[1]:=2*v[1]-1; v28[2]:=2*v[2]; v28[3]:=2*v[3]; v28[4]:=2*v[4]-1;
v29[1]:=2*v[1]-1; v29[2]:=2*v[2]; v29[3]:=2*v[3]-1; v29[4]:=2*v[4]-1;
v30[1]:=2*v[1]-1; v30[2]:=2*v[2]; v30[3]:=2*v[3]-2; v30[4]:=2*v[4]-1;
v31[1]:=2*v[1]-1; v31[2]:=2*v[2]-2; v31[3]:=2*v[3]; v31[4]:=2*v[4]-1;
v32[1]:=2*v[1]-1; v32[2]:=2*v[2]-2; v32[3]:=2*v[3]-1; v32[4]:=2*v[4]-1;
v33[1]:=2*v[1]-1; v33[2]:=2*v[2]-2; v33[3]:=2*v[3]-2; v33[4]:=2*v[4]-1;
v34[1]:=2*v[1]; v34[2]:=2*v[2]-1; v34[3]:=2*v[3]-1; v34[4]:=2*v[4];
v35[1]:=2*v[1]; v35[2]:=2*v[2]-1; v35[3]:=2*v[3]-1; v35[4]:=2*v[4]-2;
v36[1]:=2*v[1]-2; v36[2]:=2*v[2]-1; v36[3]:=2*v[3]-1; v36[4]:=2*v[4];
v37[1]:=2*v[1]-2; v37[2]:=2*v[2]-1; v37[3]:=2*v[3]-1; v37[4]:=2*v[4]-2;
v38[1]:=2*v[1]-1; v38[2]:=2*v[2]; v38[3]:=2*v[3]-1; v38[4]:=2*v[4];
v39[1]:=2*v[1]-1; v39[2]:=2*v[2]; v39[3]:=2*v[3]-1; v39[4]:=2*v[4]-2;
v40[1]:=2*v[1]-1; v40[2]:=2*v[2]-2; v40[3]:=2*v[3]-1; v40[4]:=2*v[4];
v41[1]:=2*v[1]-1; v41[2]:=2*v[2]-2; v41[3]:=2*v[3]-1; v41[4]:=2*v[4]-2;





return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1),(Quadric(v17) le 1),(Quadric(v18) le 1),(Quadric(v19) le 1),(Quadric(v20) le 1),(Quadric(v21) le 1),(Quadric(v22) le 1),(Quadric(v23) le 1),(Quadric(v24) le 1),(Quadric(v25) le 1),(Quadric(v26) le 1),(Quadric(v27) le 1),(Quadric(v28) le 1),(Quadric(v29) le 1),(Quadric(v30) le 1),(Quadric(v31) le 1),(Quadric(v32) le 1),(Quadric(v33) le 1),(Quadric(v34) le 1),(Quadric(v35) le 1),(Quadric(v36) le 1),(Quadric(v37) le 1),(Quadric(v38) le 1),(Quadric(v39) le 1),(Quadric(v40) le 1),(Quadric(v41) le 1)]);
end function;



ZeroEntropy(10,1); //12 Pixels remain, so we split them in 3 (per side, so in 81) and apply the same reasoning with the following code:



N:=30;
MAX:=2;
for vv in Zv do

Pixels:=[[vv[1]+a/30,vv[2]+b/30,vv[3]+c/30,vv[4]+d/30] : a,b,c,d in [0..2]];
count:=1;
ListNO:=[];
Listv:=[];
for v in Pixels do
count/#Pixels;
count:=count+1;
if IsBlockInside(v,1/N) eq false then

for T in DivideCube(v,1/N) do
DivNew:=DivideEtImpera(T,MAX);
ListNO:=ListNO cat DivNew;
if (not IsEmpty(DivNew)) and (not (v in Listv)) then
Listv:= Listv cat [v];
v;
end if;
end for;


end if;
printf"Total "; #Listv;
end for;

if IsEmpty(ListNO) then
printf"Success!";
end if;


end for;






//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 4, CASE 3

function Quadric(v)
return (2*v[1]^2-1*v[1]*v[2]-1*v[1]*v[3]-1*v[1]*v[4]+2*v[2]^2-1*v[2]*v[3]-1*v[2]*v[4]+2*v[3]^2-1*v[3]*v[4]+2*v[4]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; v18:=[]; v19:=[]; v20:=[]; v21:=[]; v22:=[]; v23:=[]; v24:=[]; v25:=[]; v26:=[]; v27:=[]; v28:=[]; v29:=[]; v30:=[]; v31:=[]; v32:=[]; v33:=[]; v34:=[]; v35:=[]; v36:=[]; v37:=[]; v38:=[]; v39:=[]; v40:=[]; v41:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]; v2[4]:=v[4]-1;
v3[1]:=v[1]; v3[2]:=v[2]; v3[3]:=v[3]-1; v3[4]:=v[4];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3]; v4[4]:=v[4];
v5[1]:=v[1]-1; v5[2]:=v[2]; v5[3]:=v[3]; v5[4]:=v[4];
v6[1]:=v[1]; v6[2]:=v[2]; v6[3]:=v[3]-1; v6[4]:=v[4]-1;
v7[1]:=v[1]; v7[2]:=v[2]-1; v7[3]:=v[3]; v7[4]:=v[4]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]; v8[3]:=v[3]; v8[4]:=v[4]-1;
v9[1]:=v[1]; v9[2]:=v[2]-1; v9[3]:=v[3]-1; v9[4]:=v[4];
v10[1]:=v[1]-1; v10[2]:=v[2]; v10[3]:=v[3]-1; v10[4]:=v[4];
v11[1]:=v[1]-1; v11[2]:=v[2]-1; v11[3]:=v[3]; v11[4]:=v[4];
v12[1]:=v[1]; v12[2]:=v[2]-1; v12[3]:=v[3]-1; v12[4]:=v[4]-1;
v13[1]:=v[1]-1; v13[2]:=v[2]; v13[3]:=v[3]-1; v13[4]:=v[4]-1;
v14[1]:=v[1]-1; v14[2]:=v[2]-1; v14[3]:=v[3]; v14[4]:=v[4]-1;
v15[1]:=v[1]-1; v15[2]:=v[2]-1; v15[3]:=v[3]-1; v15[4]:=v[4];
v16[1]:=v[1]-1; v16[2]:=v[2]-1; v16[3]:=v[3]-1; v16[4]:=v[4]-1;





return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1)]);
end function;



ZeroEntropy(10,3); //Success!!





//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 4, CASE 4



function Quadric(v)
return (2*v[1]^2+1*v[1]*v[2]+2*v[1]*v[3]-2*v[1]*v[4]+2*v[2]^2-1*v[2]*v[3]+1*v[2]*v[4]+2*v[3]^2-1*v[3]*v[4]+2*v[4]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; v18:=[]; v19:=[]; v20:=[]; v21:=[]; v22:=[]; v23:=[]; v24:=[]; v25:=[]; v26:=[]; v27:=[]; v28:=[]; v29:=[]; v30:=[]; v31:=[]; v32:=[]; v33:=[]; v34:=[]; v35:=[]; v36:=[]; v37:=[]; v38:=[]; v39:=[]; v40:=[]; v41:=[];
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]; v2[4]:=v[4]-1;
v3[1]:=v[1]; v3[2]:=v[2]; v3[3]:=v[3]-1; v3[4]:=v[4];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3]; v4[4]:=v[4];
v5[1]:=v[1]-1; v5[2]:=v[2]; v5[3]:=v[3]; v5[4]:=v[4];
v6[1]:=v[1]; v6[2]:=v[2]; v6[3]:=v[3]-1; v6[4]:=v[4]-1;
v7[1]:=v[1]; v7[2]:=v[2]-1; v7[3]:=v[3]; v7[4]:=v[4]-1;
v8[1]:=v[1]-1; v8[2]:=v[2]; v8[3]:=v[3]; v8[4]:=v[4]-1;
v9[1]:=v[1]; v9[2]:=v[2]-1; v9[3]:=v[3]-1; v9[4]:=v[4];
v10[1]:=v[1]-1; v10[2]:=v[2]; v10[3]:=v[3]-1; v10[4]:=v[4];
v11[1]:=v[1]-1; v11[2]:=v[2]-1; v11[3]:=v[3]; v11[4]:=v[4];
v12[1]:=v[1]; v12[2]:=v[2]-1; v12[3]:=v[3]-1; v12[4]:=v[4]-1;
v13[1]:=v[1]-1; v13[2]:=v[2]; v13[3]:=v[3]-1; v13[4]:=v[4]-1;
v14[1]:=v[1]-1; v14[2]:=v[2]-1; v14[3]:=v[3]; v14[4]:=v[4]-1;
v15[1]:=v[1]-1; v15[2]:=v[2]-1; v15[3]:=v[3]-1; v15[4]:=v[4];
v16[1]:=v[1]-1; v16[2]:=v[2]-1; v16[3]:=v[3]-1; v16[4]:=v[4]-1;





return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1)]);
end function;



ZeroEntropy(10,1); //8 Pixels remain, so we split them in 3 (per side, so in 81) and apply the same reasoning with the following code:

N:=30;
MAX:=2;
for vv in Zv do

Pixels:=[[vv[1]+a/30,vv[2]+b/30,vv[3]+c/30,vv[4]+d/30] : a,b,c,d in [0..2]];
count:=1;
ListNO:=[];
Listv:=[];
for v in Pixels do
count/#Pixels;
count:=count+1;
if IsBlockInside(v,1/N) eq false then

for T in DivideCube(v,1/N) do
DivNew:=DivideEtImpera(T,MAX);
ListNO:=ListNO cat DivNew;
if (not IsEmpty(DivNew)) and (not (v in Listv)) then
Listv:= Listv cat [v];
v;
end if;
end for;


end if;
printf"Total "; #Listv;
end for;

if IsEmpty(ListNO) then
printf"Success!";
end if;


end for;


//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//FILE DivideEtImpera5.m

function IsBlockInside(v,d)
Inside:=[Quadrics([v[1]+a1*d,v[2]+a2*d,v[3]+a3*d,v[4]+a4*d,v[5]+a5*d]) : a1,a2,a3,a4,a5 in [0..1]];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;

///////////////////////////////////////////////////////////////////

//A tetrahedron T in R^k is a list of n+1 vertices, with n=dim(T), with the rule that the i-th vertex creates the cone over the tetrahedron defined over the first (i-1) vertices
//A vertex is an element of the vector space V

k:=5; //given
QQ := RationalField();
V := VectorSpace(QQ, k);

function Center(T)
n:=#T;
C:=T[1];
for i in [2..n] do
C:=C + T[i];
end for;
return (C/n);
end function;

function Faces(T)
n:=#T;
if n eq 1 then
F:=[[]];
else
NewF:=[Append(f,T[n]) : f in Faces(Prune(T))];
F:=[Prune(T)] cat NewF;
end if;
return F;
end function;

function Divide(T)
n:=#T;
C:=Center(T);
P:=[];
if n eq 2 then
P[1]:=[T[1]] cat [C];
P[2]:=[T[2]] cat [C];
else
for F in Faces(T) do
P:=P cat [Append(D,C) : D in Divide(F)];
end for;
end if;
return P;
end function;

function IsTetrahedronInside(T)
Inside:=[Quadrics(Coordinates(V,v)) : v in T];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;


function DivideEtImpera(T,M)
ListNo:=[T];
count:=0;
while (not IsEmpty(ListNo)) and (count lt M) do
NewListNo:=[];
for T0 in ListNo do
NewListNo:=NewListNo cat [T1 : T1 in Divide(T0) | IsTetrahedronInside(T1) eq false];
end for;
ListNo:=NewListNo;
count:=count+1;
end while;
return ListNo;
end function;

function DivideCube(P,d)

//P is the first point of the cube, d is the length of a side

k:=#P;
V := VectorSpace(QQ, k);
V1 := VectorSpace(QQ, k-1);

if k eq 2 then

C:=V![P[1]+d/2,P[2]+d/2];
vx1:=V![P[1],P[2]];
vx2:=V![P[1]+d,P[2]];
vx3:=V![P[1]+d,P[2]+d];
vx4:=V![P[1],P[2]+d];
return [[vx1,vx2,C],[vx2,vx3,C],[vx3,vx4,C],[vx4,vx1,C]];

else

Cn:=[];
for j in [1..k] do
Cn[j]:=P[j]+d/2;
end for;
C:=V!Cn;

ListTetrahedrons:=[];

for j in [1..k] do
for yn in [0..1] do

Chs:=[1..(j-1)] cat [(j+1)..k];
NewP:=P[Chs];
Div1:=DivideCube(NewP,d);

for F in Div1 do

FaceConstruct:=[];

for c in F do
cC:=Coordinates(V1,c);
newc:=cC[1..(j-1)] cat [P[j]+yn*d] cat cC[j..(k-1)];
Newc:=V!newc;
FaceConstruct:=FaceConstruct cat [Newc];
end for;

FaceConstruct:=FaceConstruct cat [C];
ListTetrahedrons:=ListTetrahedrons cat [FaceConstruct];

end for;

end for;
end for;

end if;

return ListTetrahedrons;

end function;

///////////////////////////////////////////////

function ZeroEntropy(N,MAX)
Pixels:=[[a/N,b/N,c/N,d/N,e/N]: a,b,c,d,e in [0..(N-1)]];
count:=1;
ListNO:=[];
Listv:=[];
for v in Pixels do
count/#Pixels;
count:=count+1;
if IsBlockInside(v,1/N) eq false then

for T in DivideCube(v,1/N) do
DivNew:=DivideEtImpera(T,MAX);
ListNO:=ListNO cat DivNew;
if (not IsEmpty(DivNew)) and (not (v in Listv)) then
Listv:= Listv cat [v];
v;
end if;
end for;


end if;
printf"Total "; #Listv;
end for;

if IsEmpty(ListNO) then
printf"Success!";
end if;

return ListNO,Listv;
end function;

function ZeroEntropy(N,MAX)
Pixels:=[[a/N,b/N,c/N,d/N,e/N]: a,b,c,d,e in [0..(N-1)]];
count:=1;
ListNO:=[];
Listv:=[];
for v in Pixels do 
count/#Pixels;
count:=count+1;
if IsBlockInside(v,1/N) eq false then 

Pixels2:=[[v[1]+f/(3*N),v[2]+g/(3*N),v[3]+h/(3*N),v[4]+i/(3*N),v[5]+j/(3*N)] : f,g,h,i,j in [0..2]];

for vv in Pixels2 do 

if IsBlockInside(vv,1/(3*N)) eq false then 


for T in DivideCube(vv,1/(3*N)) do 
DivNew:=DivideEtImpera(T,MAX);
ListNO:=ListNO cat DivNew;
if (not IsEmpty(DivNew)) and (not (v in Listv)) then
Listv:= Listv cat [v];
v;
end if;end for; 

end if; 

end for; 


end if; 
printf"Total "; #Listv;
end for; 

if IsEmpty(ListNO) then
printf"Success!";
end if;

return ListNO,Listv;
end function;



//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 5, CASE 1


function Quadric(v)
return (2*v[1]^2+1*v[1]*v[2]+1*v[1]*v[3]+1*v[1]*v[4]+2*v[1]*v[5]+2*v[2]^2+1*v[2]*v[3]+1*v[2]*v[4]+2*v[2]*v[5]+2*v[3]^2+1*v[3]*v[4]+2*v[3]*v[5]+2*v[4]^2-1*v[4]*v[5]+2*v[5]^2);
end function;

function Quadrics(v)
v1:=v; v2:=[]; v3:=[]; v4:=[]; v5:=[]; v6:=[]; v7:=[]; v8:=[]; v9:=[]; v10:=[]; v11:=[]; v12:=[]; v13:=[]; v14:=[]; v15:=[]; v16:=[]; v17:=[]; v18:=[]; v19:=[]; v20:=[]; v21:=[]; v22:=[]; v23:=[]; v24:=[]; v25:=[]; v26:=[]; v27:=[]; v28:=[]; v29:=[]; v30:=[]; v31:=[]; v32:=[]; v33:=[]; v34:=[]; v35:=[]; v36:=[]; v37:=[]; v38:=[]; v39:=[]; v40:=[]; v41:=[]; v42:=[]; v43:=[]; v44:=[]; v45:=[]; v46:=[]; v47:=[]; v48:=[]; v49:=[]; v50:=[]; v51:=[]; v52:=[]; v53:=[]; v54:=[]; v55:=[]; v56:=[]; v57:=[]; v58:=[]; v59:=[]; v60:=[]; v61:=[]; v62:=[]; v63:=[]; v64:=[]; v65:=[]; v66:=[]; v67:=[]; v68:=[]; v69:=[]; v70:=[]; v71:=[]; v72:=[]; v73:=[]; v74:=[]; v75:=[]; v76:=[]; v77:=[]; v78:=[]; v79:=[]; v80:=[]; v81:=[]; v82:=[]; v83:=[]; v84:=[]; v85:=[]; v86:=[]; v87:=[]; v88:=[]; v89:=[]; v90:=[]; v91:=[]; v92:=[]; v93:=[]; v94:=[]; v95:=[]; v96:=[]; v97:=[]; v98:=[]; v99:=[]; v100:=[]; v101:=[]; v102:=[]; v103:=[]; v104:=[]; v105:=[]; v106:=[]; v107:=[]; v108:=[]; v109:=[]; v110:=[]; v111:=[]; v112:=[]; v113:=[]; v114:=[]; v115:=[]; v116:=[]; v117:=[]; v118:=[]; v119:=[]; 
v2[1]:=v[1]; v2[2]:=v[2]; v2[3]:=v[3]; v2[4]:=v[4]-1; v2[5]:=v[5];
v3[1]:=v[1]; v3[2]:=v[2]; v3[3]:=v[3]-1; v3[4]:=v[4]; v3[5]:=v[5];
v4[1]:=v[1]; v4[2]:=v[2]-1; v4[3]:=v[3]; v4[4]:=v[4]; v4[5]:=v[5];
v5[1]:=v[1]-1; v5[2]:=v[2]; v5[3]:=v[3]; v5[4]:=v[4]; v5[5]:=v[5];
v6[1]:=v[1]; v6[2]:=v[2]; v6[3]:=v[3]-1; v6[4]:=v[4]-1; v6[5]:=v[5];
v7[1]:=v[1]; v7[2]:=v[2]-1; v7[3]:=v[3]; v7[4]:=v[4]-1; v7[5]:=v[5];
v8[1]:=v[1]-1; v8[2]:=v[2]; v8[3]:=v[3]; v8[4]:=v[4]-1; v8[5]:=v[5];
v9[1]:=v[1]; v9[2]:=v[2]-1; v9[3]:=v[3]-1; v9[4]:=v[4]; v9[5]:=v[5];
v10[1]:=v[1]-1; v10[2]:=v[2]; v10[3]:=v[3]-1; v10[4]:=v[4]; v10[5]:=v[5];
v11[1]:=v[1]-1; v11[2]:=v[2]-1; v11[3]:=v[3]; v11[4]:=v[4]; v11[5]:=v[5];
v12[1]:=v[1]; v12[2]:=v[2]-1; v12[3]:=v[3]-1; v12[4]:=v[4]-1; v12[5]:=v[5];
v13[1]:=v[1]-1; v13[2]:=v[2]; v13[3]:=v[3]-1; v13[4]:=v[4]-1; v13[5]:=v[5];
v14[1]:=v[1]-1; v14[2]:=v[2]-1; v14[3]:=v[3]; v14[4]:=v[4]-1; v14[5]:=v[5];
v15[1]:=v[1]-1; v15[2]:=v[2]-1; v15[3]:=v[3]-1; v15[4]:=v[4]; v15[5]:=v[5];
v16[1]:=v[1]-1; v16[2]:=v[2]-1; v16[3]:=v[3]-1; v16[4]:=v[4]-1; v16[5]:=v[5];
v17[1]:=v[1]; v17[2]:=v[2]; v17[3]:=v[3]; v17[4]:=v[4]; v17[5]:=v[5]-1;
v18[1]:=v[1]; v18[2]:=v[2]; v18[3]:=v[3]; v18[4]:=v[4]-1; v18[5]:=v[5]-1;
v19[1]:=v[1]; v19[2]:=v[2]; v19[3]:=v[3]-1; v19[4]:=v[4]; v19[5]:=v[5]-1;
v20[1]:=v[1]; v20[2]:=v[2]-1; v20[3]:=v[3]; v20[4]:=v[4]; v20[5]:=v[5]-1;
v21[1]:=v[1]-1; v21[2]:=v[2]; v21[3]:=v[3]; v21[4]:=v[4]; v21[5]:=v[5]-1;
v22[1]:=v[1]; v22[2]:=v[2]; v22[3]:=v[3]-1; v22[4]:=v[4]-1; v22[5]:=v[5]-1;
v23[1]:=v[1]; v23[2]:=v[2]-1; v23[3]:=v[3]; v23[4]:=v[4]-1; v23[5]:=v[5]-1;
v24[1]:=v[1]-1; v24[2]:=v[2]; v24[3]:=v[3]; v24[4]:=v[4]-1; v24[5]:=v[5]-1;
v25[1]:=v[1]; v25[2]:=v[2]-1; v25[3]:=v[3]-1; v25[4]:=v[4]; v25[5]:=v[5]-1;
v26[1]:=v[1]-1; v26[2]:=v[2]; v26[3]:=v[3]-1; v26[4]:=v[4]; v26[5]:=v[5]-1;
v27[1]:=v[1]-1; v27[2]:=v[2]-1; v27[3]:=v[3]; v27[4]:=v[4]; v27[5]:=v[5]-1;
v28[1]:=v[1]; v28[2]:=v[2]-1; v28[3]:=v[3]-1; v28[4]:=v[4]-1; v28[5]:=v[5]-1;
v29[1]:=v[1]-1; v29[2]:=v[2]; v29[3]:=v[3]-1; v29[4]:=v[4]-1; v29[5]:=v[5]-1;
v30[1]:=v[1]-1; v30[2]:=v[2]-1; v30[3]:=v[3]; v30[4]:=v[4]-1; v30[5]:=v[5]-1;
v31[1]:=v[1]-1; v31[2]:=v[2]-1; v31[3]:=v[3]-1; v31[4]:=v[4]; v31[5]:=v[5]-1;
v32[1]:=v[1]-1; v32[2]:=v[2]-1; v32[3]:=v[3]-1; v32[4]:=v[4]-1; v32[5]:=v[5]-1;

v33[1]:=2*v[1]; v33[2]:=2*v[2]; v33[3]:=2*v[3]; v33[4]:=2*v[4]-1; v33[5]:=2*v[5]-1;
v34[1]:=2*v[1]; v34[2]:=2*v[2]; v34[3]:=2*v[3]-1; v34[4]:=2*v[4]-1; v34[5]:=2*v[5];
v35[1]:=2*v[1]; v35[2]:=2*v[2]; v35[3]:=2*v[3]-1; v35[4]:=2*v[4]-1; v35[5]:=2*v[5]-2;
v36[1]:=2*v[1]; v36[2]:=2*v[2]; v36[3]:=2*v[3]-2; v36[4]:=2*v[4]-1; v36[5]:=2*v[5]-1;
v37[1]:=2*v[1]; v37[2]:=2*v[2]-1; v37[3]:=2*v[3]; v37[4]:=2*v[4]-1; v37[5]:=2*v[5];
v38[1]:=2*v[1]; v38[2]:=2*v[2]-1; v38[3]:=2*v[3]; v38[4]:=2*v[4]-1; v38[5]:=2*v[5]-2;
v39[1]:=2*v[1]; v39[2]:=2*v[2]-1; v39[3]:=2*v[3]-1; v39[4]:=2*v[4]; v39[5]:=2*v[5];
v40[1]:=2*v[1]; v40[2]:=2*v[2]-1; v40[3]:=2*v[3]-1; v40[4]:=2*v[4]; v40[5]:=2*v[5]-1;
v41[1]:=2*v[1]; v41[2]:=2*v[2]-1; v41[3]:=2*v[3]-1; v41[4]:=2*v[4]; v41[5]:=2*v[5]-2;
v42[1]:=2*v[1]; v42[2]:=2*v[2]-1; v42[3]:=2*v[3]-1; v42[4]:=2*v[4]-1; v42[5]:=2*v[5];
v43[1]:=2*v[1]; v43[2]:=2*v[2]-1; v43[3]:=2*v[3]-1; v43[4]:=2*v[4]-1; v43[5]:=2*v[5]-2;
v44[1]:=2*v[1]; v44[2]:=2*v[2]-1; v44[3]:=2*v[3]-1; v44[4]:=2*v[4]-2; v44[5]:=2*v[5];
v45[1]:=2*v[1]; v45[2]:=2*v[2]-1; v45[3]:=2*v[3]-1; v45[4]:=2*v[4]-2; v45[5]:=2*v[5]-1;
v46[1]:=2*v[1]; v46[2]:=2*v[2]-1; v46[3]:=2*v[3]-1; v46[4]:=2*v[4]-2; v46[5]:=2*v[5]-2;
v47[1]:=2*v[1]; v47[2]:=2*v[2]-1; v47[3]:=2*v[3]-2; v47[4]:=2*v[4]-1; v47[5]:=2*v[5];
v48[1]:=2*v[1]; v48[2]:=2*v[2]-1; v48[3]:=2*v[3]-2; v48[4]:=2*v[4]-1; v48[5]:=2*v[5]-2;
v49[1]:=2*v[1]; v49[2]:=2*v[2]-2; v49[3]:=2*v[3]; v49[4]:=2*v[4]-1; v49[5]:=2*v[5]-1;
v50[1]:=2*v[1]; v50[2]:=2*v[2]-2; v50[3]:=2*v[3]-1; v50[4]:=2*v[4]-1; v50[5]:=2*v[5];
v51[1]:=2*v[1]; v51[2]:=2*v[2]-2; v51[3]:=2*v[3]-1; v51[4]:=2*v[4]-1; v51[5]:=2*v[5]-2;
v52[1]:=2*v[1]; v52[2]:=2*v[2]-2; v52[3]:=2*v[3]-2; v52[4]:=2*v[4]-1; v52[5]:=2*v[5]-1;

v53[1]:=2*v[1]-1; v53[2]:=2*v[2]; v53[3]:=2*v[3]; v53[4]:=2*v[4]-1; v53[5]:=2*v[5];
v54[1]:=2*v[1]-1; v54[2]:=2*v[2]; v54[3]:=2*v[3]; v54[4]:=2*v[4]-1; v54[5]:=2*v[5]-2;
v55[1]:=2*v[1]-1; v55[2]:=2*v[2]; v55[3]:=2*v[3]-1; v55[4]:=2*v[4]; v55[5]:=2*v[5];
v56[1]:=2*v[1]-1; v56[2]:=2*v[2]; v56[3]:=2*v[3]-1; v56[4]:=2*v[4]; v56[5]:=2*v[5]-1;
v57[1]:=2*v[1]-1; v57[2]:=2*v[2]; v57[3]:=2*v[3]-1; v57[4]:=2*v[4]; v57[5]:=2*v[5]-2;
v58[1]:=2*v[1]-1; v58[2]:=2*v[2]; v58[3]:=2*v[3]-1; v58[4]:=2*v[4]-1; v58[5]:=2*v[5];
v59[1]:=2*v[1]-1; v59[2]:=2*v[2]; v59[3]:=2*v[3]-1; v59[4]:=2*v[4]-1; v59[5]:=2*v[5]-2;
v60[1]:=2*v[1]-1; v60[2]:=2*v[2]; v60[3]:=2*v[3]-1; v60[4]:=2*v[4]-2; v60[5]:=2*v[5];
v61[1]:=2*v[1]-1; v61[2]:=2*v[2]; v61[3]:=2*v[3]-1; v61[4]:=2*v[4]-2; v61[5]:=2*v[5]-1;
v62[1]:=2*v[1]-1; v62[2]:=2*v[2]; v62[3]:=2*v[3]-1; v62[4]:=2*v[4]-2; v62[5]:=2*v[5]-2;
v63[1]:=2*v[1]-1; v63[2]:=2*v[2]; v63[3]:=2*v[3]-2; v63[4]:=2*v[4]-1; v63[5]:=2*v[5];
v64[1]:=2*v[1]-1; v64[2]:=2*v[2]; v64[3]:=2*v[3]-2; v64[4]:=2*v[4]-1; v64[5]:=2*v[5]-2;
v65[1]:=2*v[1]-1; v65[2]:=2*v[2]-1; v65[3]:=2*v[3]; v65[4]:=2*v[4]; v65[5]:=2*v[5];
v66[1]:=2*v[1]-1; v66[2]:=2*v[2]-1; v66[3]:=2*v[3]; v66[4]:=2*v[4]; v66[5]:=2*v[5]-1;
v67[1]:=2*v[1]-1; v67[2]:=2*v[2]-1; v67[3]:=2*v[3]; v67[4]:=2*v[4]; v67[5]:=2*v[5]-2;
v68[1]:=2*v[1]-1; v68[2]:=2*v[2]-1; v68[3]:=2*v[3]; v68[4]:=2*v[4]-1; v68[5]:=2*v[5];
v69[1]:=2*v[1]-1; v69[2]:=2*v[2]-1; v69[3]:=2*v[3]; v69[4]:=2*v[4]-1; v69[5]:=2*v[5]-2;
v70[1]:=2*v[1]-1; v70[2]:=2*v[2]-1; v70[3]:=2*v[3]; v70[4]:=2*v[4]-2; v70[5]:=2*v[5];
v71[1]:=2*v[1]-1; v71[2]:=2*v[2]-1; v71[3]:=2*v[3]; v71[4]:=2*v[4]-2; v71[5]:=2*v[5]-1;
v72[1]:=2*v[1]-1; v72[2]:=2*v[2]-1; v72[3]:=2*v[3]; v72[4]:=2*v[4]-2; v72[5]:=2*v[5]-2;
v73[1]:=2*v[1]-1; v73[2]:=2*v[2]-1; v73[3]:=2*v[3]-1; v73[4]:=2*v[4]; v73[5]:=2*v[5];
v74[1]:=2*v[1]-1; v74[2]:=2*v[2]-1; v74[3]:=2*v[3]-1; v74[4]:=2*v[4]; v74[5]:=2*v[5]-1;
v75[1]:=2*v[1]-1; v75[2]:=2*v[2]-1; v75[3]:=2*v[3]-1; v75[4]:=2*v[4]; v75[5]:=2*v[5]-2;
v76[1]:=2*v[1]-1; v76[2]:=2*v[2]-1; v76[3]:=2*v[3]-1; v76[4]:=2*v[4]-1; v76[5]:=2*v[5]-1;
v77[1]:=2*v[1]-1; v77[2]:=2*v[2]-1; v77[3]:=2*v[3]-1; v77[4]:=2*v[4]-2; v77[5]:=2*v[5];
v78[1]:=2*v[1]-1; v78[2]:=2*v[2]-1; v78[3]:=2*v[3]-1; v78[4]:=2*v[4]-2; v78[5]:=2*v[5]-1;
v79[1]:=2*v[1]-1; v79[2]:=2*v[2]-1; v79[3]:=2*v[3]-1; v79[4]:=2*v[4]-2; v79[5]:=2*v[5]-2;
v80[1]:=2*v[1]-1; v80[2]:=2*v[2]-1; v80[3]:=2*v[3]-2; v80[4]:=2*v[4]; v80[5]:=2*v[5];
v81[1]:=2*v[1]-1; v81[2]:=2*v[2]-1; v81[3]:=2*v[3]-2; v81[4]:=2*v[4]; v81[5]:=2*v[5]-1;
v82[1]:=2*v[1]-1; v82[2]:=2*v[2]-1; v82[3]:=2*v[3]-2; v82[4]:=2*v[4]; v82[5]:=2*v[5]-2;
v83[1]:=2*v[1]-1; v83[2]:=2*v[2]-1; v83[3]:=2*v[3]-2; v83[4]:=2*v[4]-1; v83[5]:=2*v[5];
v84[1]:=2*v[1]-1; v84[2]:=2*v[2]-1; v84[3]:=2*v[3]-2; v84[4]:=2*v[4]-1; v84[5]:=2*v[5]-2;
v85[1]:=2*v[1]-1; v85[2]:=2*v[2]-1; v85[3]:=2*v[3]-2; v85[4]:=2*v[4]-2; v85[5]:=2*v[5];
v86[1]:=2*v[1]-1; v86[2]:=2*v[2]-1; v86[3]:=2*v[3]-2; v86[4]:=2*v[4]-2; v86[5]:=2*v[5]-1;
v87[1]:=2*v[1]-1; v87[2]:=2*v[2]-1; v87[3]:=2*v[3]-2; v87[4]:=2*v[4]-2; v87[5]:=2*v[5]-2;
v88[1]:=2*v[1]-1; v88[2]:=2*v[2]-2; v88[3]:=2*v[3]; v88[4]:=2*v[4]-1; v88[5]:=2*v[5];
v89[1]:=2*v[1]-1; v89[2]:=2*v[2]-2; v89[3]:=2*v[3]; v89[4]:=2*v[4]-1; v89[5]:=2*v[5]-2;
v90[1]:=2*v[1]-1; v90[2]:=2*v[2]-2; v90[3]:=2*v[3]-1; v90[4]:=2*v[4]; v90[5]:=2*v[5];
v91[1]:=2*v[1]-1; v91[2]:=2*v[2]-2; v91[3]:=2*v[3]-1; v91[4]:=2*v[4]; v91[5]:=2*v[5]-1;
v92[1]:=2*v[1]-1; v92[2]:=2*v[2]-2; v92[3]:=2*v[3]-1; v92[4]:=2*v[4]; v92[5]:=2*v[5]-2;
v93[1]:=2*v[1]-1; v93[2]:=2*v[2]-2; v93[3]:=2*v[3]-1; v93[4]:=2*v[4]-1; v93[5]:=2*v[5];
v94[1]:=2*v[1]-1; v94[2]:=2*v[2]-2; v94[3]:=2*v[3]-1; v94[4]:=2*v[4]-1; v94[5]:=2*v[5]-2;
v95[1]:=2*v[1]-1; v95[2]:=2*v[2]-2; v95[3]:=2*v[3]-1; v95[4]:=2*v[4]-2; v95[5]:=2*v[5];
v96[1]:=2*v[1]-1; v96[2]:=2*v[2]-2; v96[3]:=2*v[3]-1; v96[4]:=2*v[4]-2; v96[5]:=2*v[5]-1;
v97[1]:=2*v[1]-1; v97[2]:=2*v[2]-2; v97[3]:=2*v[3]-1; v97[4]:=2*v[4]-2; v97[5]:=2*v[5]-2;
v98[1]:=2*v[1]-1; v98[2]:=2*v[2]-2; v98[3]:=2*v[3]-2; v98[4]:=2*v[4]-1; v98[5]:=2*v[5];
v99[1]:=2*v[1]-1; v99[2]:=2*v[2]-2; v99[3]:=2*v[3]-2; v99[4]:=2*v[4]-1; v99[5]:=2*v[5]-2;

v100[1]:=2*v[1]-2; v100[2]:=2*v[2]; v100[3]:=2*v[3]; v100[4]:=2*v[4]-1; v100[5]:=2*v[5]-1;
v101[1]:=2*v[1]-2; v101[2]:=2*v[2]; v101[3]:=2*v[3]-1; v101[4]:=2*v[4]-1; v101[5]:=2*v[5];
v102[1]:=2*v[1]-2; v102[2]:=2*v[2]; v102[3]:=2*v[3]-1; v102[4]:=2*v[4]-1; v102[5]:=2*v[5]-2;
v103[1]:=2*v[1]-2; v103[2]:=2*v[2]; v103[3]:=2*v[3]-2; v103[4]:=2*v[4]-1; v103[5]:=2*v[5]-1;
v104[1]:=2*v[1]-2; v104[2]:=2*v[2]-1; v104[3]:=2*v[3]; v104[4]:=2*v[4]-1; v104[5]:=2*v[5];
v105[1]:=2*v[1]-2; v105[2]:=2*v[2]-1; v105[3]:=2*v[3]; v105[4]:=2*v[4]-1; v105[5]:=2*v[5]-2;
v106[1]:=2*v[1]-2; v106[2]:=2*v[2]-1; v106[3]:=2*v[3]-1; v106[4]:=2*v[4]; v106[5]:=2*v[5];
v107[1]:=2*v[1]-2; v107[2]:=2*v[2]-1; v107[3]:=2*v[3]-1; v107[4]:=2*v[4]; v107[5]:=2*v[5]-1;
v108[1]:=2*v[1]-2; v108[2]:=2*v[2]-1; v108[3]:=2*v[3]-1; v108[4]:=2*v[4]; v108[5]:=2*v[5]-2;
v109[1]:=2*v[1]-2; v109[2]:=2*v[2]-1; v109[3]:=2*v[3]-1; v109[4]:=2*v[4]-1; v109[5]:=2*v[5];
v110[1]:=2*v[1]-2; v110[2]:=2*v[2]-1; v110[3]:=2*v[3]-1; v110[4]:=2*v[4]-1; v110[5]:=2*v[5]-2;
v111[1]:=2*v[1]-2; v111[2]:=2*v[2]-1; v111[3]:=2*v[3]-1; v111[4]:=2*v[4]-2; v111[5]:=2*v[5];
v112[1]:=2*v[1]-2; v112[2]:=2*v[2]-1; v112[3]:=2*v[3]-1; v112[4]:=2*v[4]-2; v112[5]:=2*v[5]-1;
v113[1]:=2*v[1]-2; v113[2]:=2*v[2]-1; v113[3]:=2*v[3]-1; v113[4]:=2*v[4]-2; v113[5]:=2*v[5]-2;
v114[1]:=2*v[1]-2; v114[2]:=2*v[2]-1; v114[3]:=2*v[3]-2; v114[4]:=2*v[4]-1; v114[5]:=2*v[5];
v115[1]:=2*v[1]-2; v115[2]:=2*v[2]-1; v115[3]:=2*v[3]-2; v115[4]:=2*v[4]-1; v115[5]:=2*v[5]-2;
v116[1]:=2*v[1]-2; v116[2]:=2*v[2]-2; v116[3]:=2*v[3]; v116[4]:=2*v[4]-1; v116[5]:=2*v[5]-1;
v117[1]:=2*v[1]-2; v117[2]:=2*v[2]-2; v117[3]:=2*v[3]-1; v117[4]:=2*v[4]-1; v117[5]:=2*v[5];
v118[1]:=2*v[1]-2; v118[2]:=2*v[2]-2; v118[3]:=2*v[3]-1; v118[4]:=2*v[4]-1; v118[5]:=2*v[5]-2;
v119[1]:=2*v[1]-2; v119[2]:=2*v[2]-2; v119[3]:=2*v[3]-2; v119[4]:=2*v[4]-1; v119[5]:=2*v[5]-1;





return ([(Quadric(v1) le 1),(Quadric(v2) le 1),(Quadric(v3) le 1),(Quadric(v4) le 1),(Quadric(v5) le 1),(Quadric(v6) le 1),(Quadric(v7) le 1),(Quadric(v8) le 1),(Quadric(v9) le 1),(Quadric(v10) le 1),(Quadric(v11) le 1),(Quadric(v12) le 1),(Quadric(v13) le 1),(Quadric(v14) le 1),(Quadric(v15) le 1),(Quadric(v16) le 1),(Quadric(v17) le 1),(Quadric(v18) le 1),(Quadric(v19) le 1),(Quadric(v20) le 1),(Quadric(v21) le 1),(Quadric(v22) le 1),(Quadric(v23) le 1),(Quadric(v24) le 1),(Quadric(v25) le 1),(Quadric(v26) le 1),(Quadric(v27) le 1),(Quadric(v28) le 1),(Quadric(v29) le 1),(Quadric(v30) le 1),(Quadric(v31) le 1),(Quadric(v32) le 1),(Quadric(v33) le 1),(Quadric(v34) le 1),(Quadric(v35) le 1),(Quadric(v36) le 1),(Quadric(v37) le 1),(Quadric(v38) le 1),(Quadric(v39) le 1),(Quadric(v40) le 1),(Quadric(v41) le 1),(Quadric(v42) le 1),(Quadric(v43) le 1),(Quadric(v44) le 1),(Quadric(v45) le 1),(Quadric(v46) le 1),(Quadric(v47) le 1),(Quadric(v48) le 1),(Quadric(v49) le 1),(Quadric(v50) le 1),(Quadric(v51) le 1),(Quadric(v52) le 1),(Quadric(v53) le 1),(Quadric(v54) le 1),(Quadric(v55) le 1),(Quadric(v56) le 1),(Quadric(v57) le 1),(Quadric(v58) le 1),(Quadric(v59) le 1),(Quadric(v60) le 1),(Quadric(v61) le 1),(Quadric(v62) le 1),(Quadric(v63) le 1),(Quadric(v64) le 1),(Quadric(v65) le 1),(Quadric(v66) le 1),(Quadric(v67) le 1),(Quadric(v68) le 1),(Quadric(v69) le 1),(Quadric(v70) le 1),(Quadric(v71) le 1),(Quadric(v72) le 1),(Quadric(v73) le 1),(Quadric(v74) le 1),(Quadric(v75) le 1),(Quadric(v76) le 1),(Quadric(v77) le 1),(Quadric(v78) le 1),(Quadric(v79) le 1),(Quadric(v80) le 1),(Quadric(v81) le 1),(Quadric(v82) le 1),(Quadric(v83) le 1),(Quadric(v84) le 1),(Quadric(v85) le 1),(Quadric(v86) le 1),(Quadric(v87) le 1),(Quadric(v88) le 1),(Quadric(v89) le 1),(Quadric(v90) le 1),(Quadric(v91) le 1),(Quadric(v92) le 1),(Quadric(v93) le 1),(Quadric(v94) le 1),(Quadric(v95) le 1),(Quadric(v96) le 1),(Quadric(v97) le 1),(Quadric(v98) le 1),(Quadric(v99) le 1),(Quadric(v100) le 1),(Quadric(v101) le 1),(Quadric(v102) le 1),(Quadric(v103) le 1),(Quadric(v104) le 1),(Quadric(v105) le 1),(Quadric(v106) le 1),(Quadric(v107) le 1),(Quadric(v108) le 1),(Quadric(v109) le 1),(Quadric(v110) le 1),(Quadric(v111) le 1),(Quadric(v112) le 1),(Quadric(v113) le 1),(Quadric(v114) le 1),(Quadric(v115) le 1),(Quadric(v116) le 1),(Quadric(v117) le 1),(Quadric(v118) le 1),(Quadric(v119) le 1)]);
end function;



ZeroEntropy(10,3); //Success!!




//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//FILE DivideEtImpera6.m

function IsBlockInside(v,d)
Inside:=[Quadrics([v[1]+a1*d,v[2]+a2*d,v[3]+a3*d,v[4]+a4*d,v[5]+a5*d]) : a1,a2,a3,a4,a5 in [0..1]];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;

///////////////////////////////////////////////////////////////////

//A tetrahedron T in R^k is a list of n+1 vertices, with n=dim(T), with the rule that the i-th vertex creates the cone over the tetrahedron defined over the first (i-1) vertices
//A vertex is an element of the vector space V

k:=6; //given
QQ := RationalField();
V := VectorSpace(QQ, k);

function Center(T)
n:=#T;
C:=T[1];
for i in [2..n] do
C:=C + T[i];
end for;
return (C/n);
end function;

function Faces(T)
n:=#T;
if n eq 1 then
F:=[[]];
else
NewF:=[Append(f,T[n]) : f in Faces(Prune(T))];
F:=[Prune(T)] cat NewF;
end if;
return F;
end function;

function Divide(T)
n:=#T;
C:=Center(T);
P:=[];
if n eq 2 then
P[1]:=[T[1]] cat [C];
P[2]:=[T[2]] cat [C];
else
for F in Faces(T) do
P:=P cat [Append(D,C) : D in Divide(F)];
end for;
end if;
return P;
end function;

function IsTetrahedronInside(T)
Inside:=[Quadrics(Coordinates(V,v)) : v in T];
IsInside:=false;
for j in [1..#(Inside[1])] do
if IsEmpty({i : i in [1..#Inside] | Inside[i][j] eq false}) then
IsInside:=true;
end if;
end for;
return IsInside;
end function;


function DivideEtImpera(T,M)
ListNo:=[T];
count:=0;
while (not IsEmpty(ListNo)) and (count lt M) do
NewListNo:=[];
for T0 in ListNo do
NewListNo:=NewListNo cat [T1 : T1 in Divide(T0) | IsTetrahedronInside(T1) eq false];
end for;
ListNo:=NewListNo;
count:=count+1;
end while;
return ListNo;
end function;

function DivideCube(P,d)

//P is the first point of the cube, d is the length of a side

k:=#P;
V := VectorSpace(QQ, k);
V1 := VectorSpace(QQ, k-1);

if k eq 2 then

C:=V![P[1]+d/2,P[2]+d/2];
vx1:=V![P[1],P[2]];
vx2:=V![P[1]+d,P[2]];
vx3:=V![P[1]+d,P[2]+d];
vx4:=V![P[1],P[2]+d];
return [[vx1,vx2,C],[vx2,vx3,C],[vx3,vx4,C],[vx4,vx1,C]];

else

Cn:=[];
for j in [1..k] do
Cn[j]:=P[j]+d/2;
end for;
C:=V!Cn;

ListTetrahedrons:=[];

for j in [1..k] do
for yn in [0..1] do

Chs:=[1..(j-1)] cat [(j+1)..k];
NewP:=P[Chs];
Div1:=DivideCube(NewP,d);

for F in Div1 do

FaceConstruct:=[];

for c in F do
cC:=Coordinates(V1,c);
newc:=cC[1..(j-1)] cat [P[j]+yn*d] cat cC[j..(k-1)];
Newc:=V!newc;
FaceConstruct:=FaceConstruct cat [Newc];
end for;

FaceConstruct:=FaceConstruct cat [C];
ListTetrahedrons:=ListTetrahedrons cat [FaceConstruct];

end for;

end for;
end for;

end if;

return ListTetrahedrons;

end function;

///////////////////////////////////////////////


function ZeroEntropy(N,MAX)
Pixels:=[[a/N,b/N,c/N,d/N,e/N]: a,b,c,d,e in [0..(N-1)]];
count:=1;
ListNO:=[];
Listv:=[];
for v in Pixels do 
count/#Pixels;
count:=count+1;
if IsBlockInside(v,1/N) eq false then 

Pixels2:=[[v[1]+f/(3*N),v[2]+g/(3*N),v[3]+h/(3*N),v[4]+i/(3*N),v[5]+j/(3*N)] : f,g,h,i,j in [0..2]];

for vv in Pixels2 do 

if IsBlockInside(vv,1/(3*N)) eq false then 


for T in DivideCube(vv,1/(3*N)) do 
DivNew:=DivideEtImpera(T,MAX);
ListNO:=ListNO cat DivNew;
if (not IsEmpty(DivNew)) and (not (v in Listv)) then
Listv:= Listv cat [vv];
end if;
end for; 

end if; 

end for; 


end if; 
printf"Total "; #Listv;
end for; 

if IsEmpty(ListNO) then
printf"Success!";
end if;

return ListNO,Listv;
end function;





//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////////////////////
//RANK 6, CASE 1



function Quadric(v)
return (2*v[1]^2-1*v[1]*v[2]+1*v[1]*v[3]+1*v[1]*v[4]+0*v[1]*v[5]+0*v[1]*v[6]+2*v[2]^2+2*v[2]*v[3]-1*v[2]*v[4]+0*v[2]*v[5]+0*v[2]*v[6]+2*v[3]^2-2*v[3]*v[4]+3*v[3]*v[5]+0*v[3]*v[6]+2*v[4]^2-3*v[4]*v[5]+0*v[4]*v[6]+3*v[5]^2+3*v[5]*v[6]+3*v[6]^2);
end function;

function Quadrics(v)
I1:=[[a1,a2,a3,a4,a5,a6] : a1,a2,a3,a4,a5,a6 in [-2..1]];
I2:=[[a,b,c,d,e,f] : a,b,c,d,e,f in [-3..1] | Quadric([a,b,c,d,e,f]) mod 2 eq 1];
return [Quadric([v[1]+g[1],v[2]+g[2],v[3]+g[3],v[4]+g[4],v[5]+g[5],v[6]+g[6]]) le 1 : g in I1] cat [Quadric([2*v[1]+g[1],2*v[2]+g[2],2*v[3]+g[3],2*v[4]+g[4],2*v[5]+g[5],2*v[6]+g[6]]) le 1 : g in I2];
end function;




ZeroEntropy(10,3); //Success!































==> anc/rho_X_=19.txt <==
In this folder there are two files with functions.

The first one is List_RootOverlattices.m: it lists all the root lattices of rank 9 and its overlattices. If two root-overlattices are in the same genus, it only lists one of them. The list can be found in ListRootOverlattices9. Then we compute non-root-overlattices in their genus, and we report these in the file NonRootOverlattices9.

As we can see from the proof of Theorem 7.3 of the paper, only 7 lattices remain at the end, and we list them in Remaining7Lattices. We find 2 non-isometric non-root-overlattices in their genus by using the functions in the file SearchForNeighbors.m. We report these 2 lattices for each of the 7 remaining lattices in Remaining7NonRootOverlattices.


///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////

//FILE List_RootOverlattices.m:

FinalList:=[];

//The next procedure lists all the overlattices of root lattices of rank 9


ListLatt,ListFreq:=AllRootLattices(9);

for i in [1..#ListLatt] do

L:=Conversione(ListLatt[i],ListFreq[i]);
Otemp:=[L];
O:=[L];

while #{M : M in Otemp |  #{p : p in PrimesUpTo(100) | Determinant(M) mod (p^2) eq 0} gt 0} gt 0 do

Onew:=Otemp;
Otemp:=[];

for M in Onew do
P:={p : p in PrimesUpTo(100) | Determinant(M) mod (p^2) eq 0};

for p in P do

Otemp:=Otemp cat AllOverLattices(M,p);
O:=O cat AllOverLattices(M,p);

end for;
end for;

end while;


FinalList:=FinalList cat O;


end for;


List:=[];

for M in FinalList do

if #{N : N in List | Genus(N) eq Genus(M)} eq 0 then
List:=List cat [M];
end if;

end for;

count:=1;
NonRootOverlattices:=[];

for j in [1..#List] do
M:=List[j];
NonRootOverlattices[j]:=[];
count;
G:=GenusRepresentatives(M);

for i in [1..#G] do
N:=G[i];
if Rank(sub<N|ShortestVectors(N)>) lt 9 then
NonRootOverlattices[j]:= NonRootOverlattices[j] cat [N]; 
end if;

end for;

count:=count+1;
end for;


//////////////////////////////////////////////////////////////////////


//12 lattices remaining and we use SearchForNeighbors



///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////

//FILE SearchForNeighbors.m:

//The functions in this file are used to find neighbors, i.e. special lattices in the genus of a specified lattice, that are not root-overlattices

function SearchForNeighbors(L,k,max)
	n:=Rank(L);
     Lambda := [ CoordinateLattice(LLL(L)) ];
     cand := 1;
     while cand le 1*Minimum(#Lambda,max) do
         L := Lambda[cand];
         G := ChangeRing( AutomorphismGroup(L), GF(2) );
         O := LineOrbits(G);
         for o in O do
             v := L ! Rep(o).1; 
             if Norm(v) mod (2*k^2) eq 0 then
                 N := LLL(Neighbour(L, v, k));
                 new := true;
                 for i in [1..#Lambda] do
                     if IsIsometric(Lambda[i], N) then
                         new := false;
                         break i;
                     end if;
                 end for;
                 if new then
                     Append(~Lambda, CoordinateLattice(N));
                 end if;
             end if;
         end for;
         cand +:= 1;
     end while;

List:=[];

for i in [2..#Lambda] do

LN:=Lambda[i];
m:=Minimum(LN);
r:=Rank(Saturation(ShortestVectorsMatrix(LN)));

if (m eq 2) and (r lt n) then
Append(~List,LN);
end if;

end for;	



     return List;
end function;


function SearchForNeighbors2(L,p)

      Lambda := [ Parent(L) | ]; 
      n:=Rank(L);
      L := CoordinateLattice(LLL(L)); 
      G := ChangeRing( AutomorphismGroup(L), GF(p));
      O := LineOrbits(G);
      good := true;
      if (Determinant(L) mod p) eq 0 then
         good := false;
      end if; 
      for o in O do
         v := Adjust(L!o[1].1,p);
         if not IsZero(v) then
            if good or IsNonsingularVector(v,p) then
		if IsIsometric(Neighbor(L, v, p),L) eq false then
               		Append(~Lambda, Neighbor(L, v, p));
		end if;
            end if;   
         end if;
      end for;

List:=[];

for i in [2..#Lambda] do

LN:=Lambda[i];
m:=Minimum(LN);
r:=Rank(Saturation(ShortestVectorsMatrix(LN)));

if (m eq 2) and (r lt n) and (#{L : L in List | IsIsometric(L,LN)} eq 0) then
Append(~List,LN);
end if;

end for;	



     return List;

end function;


function IsNonsingularVector(v,p)
   L := Parent(v);
   n := Rank(L);
   f := QuadraticForm(L);
   if p eq 2 and IsEven(L) then
      f := f div 2;
   end if;
   S := [ GF(p) | x : x in Eltseq(v) ];
   f := PolynomialRing(GF(p),n)!f;
   for i in [1..n] do
      if Evaluate(Derivative(f,i),S) ne 0 then
         return true;
      end if; 
   end for;
   return false;
end function;


function Adjust(v,p)
   // Adjust the vector v such that the neighbor with respect to v 
   // is integral (and even if L is even).
   // For p = 2 a vector of norm divisible by 4 is changed by a vector 
   // in 2*L such that the norm is divisible by 8.
   // For p > 2 a vector of norm divisible by p is changed by a vector 
   // in p*L such that the norm is divisible by p^2, if L is even the 
   // norm will be divisible by 2*p^2.
   // If v is not adjustable in this manner, then the zero vector 
   // is returned.

   n := Norm(v);
   if n mod p ne 0 then
      return 0*v;
   end if;
   if p eq 2 then
      if n mod 4 ne 0 then
         return 0*v;
      end if;
      if n mod 8 ne 0 then
         B := [ b : b in Basis(Parent(v)) | (v,b) mod 2 eq 1 ];
         if #B eq 0 then 
            return 0*v;
         else 
            v +:= 2 * B[1];
         end if;
      end if;
   else
      if n mod p^2 ne 0 then
         B := [ b : b in Basis(Parent(v)) | (v,b) mod p ne 0 ];
         if #B eq 0 then 
            return 0*v;
         else 
            v -:= (n*Modinv(2*(v,B[1]),p) mod p^2)*B[1]; 
         end if;
       end if;
   end if;
   return v;
end function;



function SearchForNeighbors3(L,p,max)

      Lambda := [ Parent(L) | ]; 
      L := CoordinateLattice(LLL(L)); 
      good := true;
      if (Determinant(L) mod p) eq 0 then
         good := false;
      end if;
j:=1;
      while j le max do
	j:=j+1;
	v:=[];
	for k in [1..Rank(L)] do
		v[k]:=Random([0..100]);
	end for;
	v:=CoordinatesToElement(L,v);
         v := Adjust(v,p);
         if not IsZero(v) then
            if good or IsNonsingularVector(v,p) then
		if IsIsometric(Neighbor(L, v, p),L) eq false then
               		Append(~Lambda, Neighbor(L, v, p));
		end if;
            end if;   
         end if;
      end while;

List:=[];

for i in [2..#Lambda] do

LN:=Lambda[i];
m:=Minimum(LN);
r:=Rank(Saturation(ShortestVectorsMatrix(LN)));

if (m eq 2) and (r lt n) then
Append(~List,LN);
end if;

end for;	



     return List;

end function;

function SearchForNeighbors4(L,p)

      Lambda := [ Parent(L) | ]; 
      n:=Rank(L);
      L := CoordinateLattice(LLL(L));
      A:= AutomorphismGroup(L);
      G := ChangeRing( A, GF(2));
      O := LineOrbits(G);
      good := true;
      if (Determinant(L) mod p) eq 0 then
         good := false;
      end if; 
      for o in O do
         v := Adjust(L!o[1].1,p);
         if not IsZero(v) then
            if good or IsNonsingularVector(v,p) then
		if IsIsometric(Neighbor(L, v, p),L) eq false then
               		Append(~Lambda, Neighbor(L, v, p));
		end if;
            end if;   
         end if;
      end for;

List:=[];

for i in [2..#Lambda] do

LN:=Lambda[i];
m:=Minimum(LN);
r:=Rank(Saturation(ShortestVectorsMatrix(LN)));

if (m eq 2) and (r lt n) then
Append(~List,LN);
end if;

end for;	



     return List;

end function;


///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////

//FILE ListRootOverlattices9

[
    Lattice of rank 9 and degree 18
    Determinant: 512
    Factored Determinant: 2^9
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 18
    Determinant: 128
    Factored Determinant: 2^7
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1)
    ( 1 -1  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1)
    ( 1 -1 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 18
    Determinant: 32
    Factored Determinant: 2^5
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  1 -1  0  0  0  0  1 -1  0  0  0  0 -1  1)
    ( 0  0  1 -1 -1  1  0  0  0  0  1 -1  0  0  0  0 -1  1)
    ( 0  0  1 -1 -1  1  0  0  0  0 -1  1  0  0  0  0 -1  1)
    ( 0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  1 -1  1 -1)
    ( 0  0  1 -1  0  0  1 -1  0  0  0  0  0  0 -1  1  1 -1)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 18
    Determinant: 8
    Factored Determinant: 2^3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0)
    ( 1 -1  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0  1 -1)
    ( 1 -1  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0 -1  1)
    ( 1 -1 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0 -1  1)
    ( 1 -1  0  0  0  0  1 -1  1 -1  0  0  0  0  1 -1  0  0)
    ( 1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  1 -1 -1  1)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 18
    Determinant: 2
    Factored Determinant: 2
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  1 -1  1 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0  1 -1)
    ( 1 -1  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0 -1  1)
    ( 1 -1 -1  1  1 -1  1 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1 -1  1)
    ( 1 -1  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1 -1  1)
    ( 1 -1  0  0 -1  1  0  0  1 -1  0  0  1 -1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 17
    Determinant: 384
    Factored Determinant: 2^7 * 3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 17
    Determinant: 96
    Factored Determinant: 2^5 * 3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  0  0  1 -1  1 -1  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  0  0 -1  1  1 -1  0  0  0  0  0)
    ( 1 -1 -1  1  0  0  0  0  1 -1  1 -1  0  0  0  0  0)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 17
    Determinant: 24
    Factored Determinant: 2^3 * 3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  0  0  1 -1  1 -1  0  0  0  0  1 -1  0  0  0)
    ( 1 -1  0  0 -1  1  1 -1  0  0  0  0  1 -1  0  0  0)
    ( 1 -1  0  0  0  0  0  0  1 -1 -1  1  1 -1  0  0  0)
    ( 1 -1  0  0  0  0  0  0 -1  1  1 -1  1 -1  0  0  0)
    ( 1 -1  0  0  0  0  0  0 -1  1 -1  1  1 -1  0  0  0)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 17
    Determinant: 6
    Factored Determinant: 2 * 3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0 -1  1  0  0  1 -1  0  0  0  0  0)
    ( 1 -1  0  0  1 -1  0  0  0  0  1 -1  1 -1  0  0  0)
    ( 1 -1  0  0  1 -1  0  0  0  0 -1  1  1 -1  0  0  0)
    ( 1 -1  0  0 -1  1  0  0  0  0 -1  1  1 -1  0  0  0)
    ( 1 -1  0  0  0  0  1 -1  1 -1  0  0  1 -1  0  0  0)
    ( 1 -1  0  0  0  0  1 -1 -1  1  0  0  1 -1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 16
    Determinant: 288
    Factored Determinant: 2^5 * 3^2
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 16
    Determinant: 72
    Factored Determinant: 2^3 * 3^2
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0 -1  1 -1  1  0  0  0  0  0  0)
    ( 1 -1 -1  1  0  0  1 -1 -1  1  0  0  0  0  0  0)
    ( 1 -1 -1  1  0  0 -1  1 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 15
    Determinant: 216
    Factored Determinant: 2^3 * 3^3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 15
    Determinant: 24
    Factored Determinant: 2^3 * 3
    Basis:
    ( 3 -3  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  3 -3  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  3 -3  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  3 -3  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2 -1 -1  2 -1 -1 -1 -1  2)
    ( 0  0  0  0  0  0  2 -1 -1 -1  2 -1 -1  2 -1)
    ( 0  0  0  0  0  0  2 -1 -1 -1  2 -1 -1 -1  2)
    ( 0  0  0  0  0  0  2 -1 -1 -1 -1  2 -1  2 -1)
    ( 0  0  0  0  0  0  0  3 -3  0  0  0  0  0  0)
    Basis Denominator: 3,

    Lattice of rank 9 and degree 14
    Determinant: 162
    Factored Determinant: 2 * 3^4
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 14
    Determinant: 18
    Factored Determinant: 2 * 3^2
    Basis:
    ( 3 -3  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  3 -3  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2 -1 -1  2 -1 -1 -1 -1  2  0  0  0)
    ( 0  0  2 -1 -1 -1  2 -1 -1  2 -1  0  0  0)
    ( 0  0  2 -1 -1 -1  2 -1 -1 -1  2  0  0  0)
    ( 0  0  2 -1 -1 -1 -1  2 -1  2 -1  0  0  0)
    ( 0  0  0  3 -3  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  3 -3  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  3 -3)
    Basis Denominator: 3,

    Lattice of rank 9 and degree 16
    Determinant: 256
    Factored Determinant: 2^8
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 16
    Determinant: 64
    Factored Determinant: 2^6
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  1 -1  1 -1  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1 -1  1  1 -1  0  0  0  0  0  0  0  0)
    ( 1 -1 -1  1  1 -1  1 -1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 16
    Determinant: 64
    Factored Determinant: 2^6
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0)
    ( 1 -1  1 -1  1 -1  1 -1  1 -1  1 -1  1 -1 -1  1)
    ( 1 -1  1 -1  1 -1  1 -1  1 -1  1 -1 -1  1 -1  1)
    ( 1 -1  1 -1  1 -1  1 -1  1 -1  1 -1 -1 -1  1  1)
    ( 1 -1  1 -1  1 -1  1 -1  1 -1 -1  1  1 -1 -1  1)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 16
    Determinant: 16
    Factored Determinant: 2^4
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  0  0 -1  1  0  0  1 -1  1 -1  0  0  0  0)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  1 -1  0  0  0  0  1 -1  1 -1 -1  1)
    ( 0  0  0  0  1 -1  0  0  0  0  1 -1 -1  1 -1  1)
    ( 0  0  0  0  1 -1  0  0  0  0  1 -1 -1 -1  1  1)
    ( 0  0  0  0  1 -1  0  0  0  0 -1  1  1 -1 -1  1)
    ( 0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 16
    Determinant: 16
    Factored Determinant: 2^4
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  1 -1  1 -1  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0 -1  1  1 -1  0  0  0  0  0  0)
    ( 1 -1 -1  1  0  0  1 -1  1 -1  0  0  0  0  0  0)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  1 -1  0  0  0  0  1 -1  1 -1 -1  1)
    ( 0  0  0  0  1 -1  0  0  0  0  1 -1 -1  1 -1  1)
    ( 0  0  0  0  1 -1  0  0  0  0  1 -1 -1 -1  1  1)
    ( 0  0  0  0  1 -1  0  0  0  0 -1  1  1 -1 -1  1)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 16
    Determinant: 4
    Factored Determinant: 2^2
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1 -1  1  0  0 -1  1  1 -1  0  0  0  0  0  0)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  1 -1  1 -1  0  0  1 -1  0  0  0  0)
    ( 0  0  1 -1  1 -1  1 -1  0  0 -1  1  0  0  0  0)
    ( 0  0  1 -1 -1  1  1 -1  0  0  1 -1  0  0  0  0)
    ( 0  0  1 -1  0  0  1 -1  0  0  0  0  1  1 -1 -1)
    ( 0  0  1 -1  0  0  1 -1  0  0  0  0  1 -1  1 -1)
    ( 0  0  1 -1  0  0  1 -1  0  0  0  0 -1  1  1 -1)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 15
    Determinant: 192
    Factored Determinant: 2^6 * 3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 15
    Determinant: 48
    Factored Determinant: 2^4 * 3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  0  0  0  0  1 -1  0  0  0  1  1 -1 -1)
    ( 1 -1  0  0  0  0  1 -1  0  0  0  1 -1  1 -1)
    ( 1 -1  0  0  0  0  1 -1  0  0  0 -1  1  1 -1)
    ( 1 -1  0  0  0  0 -1  1  0  0  0  1  1 -1 -1)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 15
    Determinant: 48
    Factored Determinant: 2^4 * 3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  1 -1  1 -1  0  0  0  0  0  0  0)
    ( 1 -1  1 -1 -1  1  1 -1  0  0  0  0  0  0  0)
    ( 1 -1 -1  1  1 -1  1 -1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 15
    Determinant: 12
    Factored Determinant: 2^2 * 3
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1 -1  1  1 -1  0  0  0  0  0  0  0)
    ( 1 -1 -1  1 -1  1  1 -1  0  0  0  0  0  0  0)
    ( 1 -1  0  0  1 -1  0  0  0  0  0  1  1 -1 -1)
    ( 1 -1  0  0  1 -1  0  0  0  0  0  1 -1  1 -1)
    ( 1 -1  0  0  1 -1  0  0  0  0  0 -1  1  1 -1)
    ( 1 -1  0  0 -1  1  0  0  0  0  0  1  1 -1 -1)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 14
    Determinant: 144
    Factored Determinant: 2^4 * 3^2
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 14
    Determinant: 36
    Factored Determinant: 2^2 * 3^2
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  0  0  0  0  1  1 -1 -1)
    ( 1 -1  1 -1  0  0  0  0  0  0  1 -1  1 -1)
    ( 1 -1  1 -1  0  0  0  0  0  0 -1  1  1 -1)
    ( 1 -1 -1  1  0  0  0  0  0  0  1  1 -1 -1)
    ( 0  0  0  0  2 -2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2 -2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  2 -2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 13
    Determinant: 108
    Factored Determinant: 2^2 * 3^3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 13
    Determinant: 12
    Factored Determinant: 2^2 * 3
    Basis:
    ( 3 -3  0  0  0  0  0  0  0  0  0  0  0)
    ( 2 -1 -1  2 -1 -1  1 -2  1  0  0  0  0)
    ( 2 -1 -1 -1  2 -1  1 -2  1  0  0  0  0)
    ( 2 -1 -1 -1  2 -1 -2  1  1  0  0  0  0)
    ( 2 -1 -1 -1 -1  2 -2  1  1  0  0  0  0)
    ( 0  3 -3  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  3 -3  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  3 -3  0)
    ( 0  0  0  0  0  0  0  0  0  0  3  0 -3)
    Basis Denominator: 3,

    Lattice of rank 9 and degree 14
    Determinant: 128
    Factored Determinant: 2^7
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 14
    Determinant: 32
    Factored Determinant: 2^5
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  0  0  1 -1  0  0  0  0  1 -1 -1  1)
    ( 1 -1  0  0  1 -1  0  0  0  0 -1  1 -1  1)
    ( 1 -1  0  0  1 -1  0  0  0  0 -1 -1  1  1)
    ( 1 -1  0  0 -1  1  0  0  0  0  1 -1 -1  1)
    ( 0  0  2 -2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2 -2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  2 -2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  2  0 -2  0  0  0  0)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 13
    Determinant: 96
    Factored Determinant: 2^5 * 3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 12
    Determinant: 64
    Factored Determinant: 2^6
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 15
    Determinant: 160
    Factored Determinant: 2^5 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 15
    Determinant: 40
    Factored Determinant: 2^3 * 5
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  1 -1  0  0  1 -1  0  0  0  0  0)
    ( 1 -1  1 -1 -1  1  0  0  1 -1  0  0  0  0  0)
    ( 1 -1 -1  1  1 -1  0  0  1 -1  0  0  0  0  0)
    ( 0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2 -2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  2  0  0 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 14
    Determinant: 120
    Factored Determinant: 2^3 * 3 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 13
    Determinant: 90
    Factored Determinant: 2 * 3^2 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 13
    Determinant: 80
    Factored Determinant: 2^4 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 13
    Determinant: 20
    Factored Determinant: 2^2 * 5
    Basis:
    ( 2 -2  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1 -1  1  1 -1 -1  0  0  0  0  0)
    ( 1 -1  1 -1  1 -1  1 -1  0  0  0  0  0)
    ( 1 -1  1 -1 -1  1  1 -1  0  0  0  0  0)
    ( 1 -1 -1  1  1  1 -1 -1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2 -2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  2 -2  0  0)
    ( 0  0  0  0  0  0  0  0  0  2  0 -2  0)
    ( 0  0  0  0  0  0  0  0  0  2  0  0 -2)
    Basis Denominator: 2,

    Lattice of rank 9 and degree 12
    Determinant: 60
    Factored Determinant: 2^2 * 3 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 12
    Determinant: 50
    Factored Determinant: 2 * 5^2
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 14
    Determinant: 96
    Factored Determinant: 2^5 * 3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 13
    Determinant: 72
    Factored Determinant: 2^3 * 3^2
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 12
    Determinant: 54
    Factored Determinant: 2 * 3^3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 12
    Determinant: 48
    Factored Determinant: 2^4 * 3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 11
    Determinant: 30
    Factored Determinant: 2 * 3 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 13
    Determinant: 56
    Factored Determinant: 2^3 * 7
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 12
    Determinant: 42
    Factored Determinant: 2 * 3 * 7
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 11
    Determinant: 28
    Factored Determinant: 2^2 * 7
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 12
    Determinant: 32
    Factored Determinant: 2^5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 11
    Determinant: 24
    Factored Determinant: 2^3 * 3
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 11
    Determinant: 18
    Factored Determinant: 2 * 3^2
    Basis:
    (-1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0  0 -1  1),

    Lattice of rank 9 and degree 10
    Determinant: 10
    Factored Determinant: 2 * 5
    Basis:
    (-1  1  0  0  0  0  0  0  0  0)
    ( 0 -1  1  0  0  0  0  0  0  0)
    ( 0  0 -1  1  0  0  0  0  0  0)
    ( 0  0  0 -1  1  0  0  0  0  0)
    ( 0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  0  0  0 -1  1  0  0  0)
    ( 0  0  0  0  0  0 -1  1  0  0)
    ( 0  0  0  0  0  0  0 -1  1  0)
    ( 0  0  0  0  0  0  0  0 -1  1)
]


///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////

//FILE NonRootOverlattices:

[
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 512
        Factored Determinant: 2^9
        Minimum: 2
        Kissing Number: 2 
        Inner Product Matrix:
        [2 0 0 0 0 0 0 0 0]
        [0 4 2 2 0 2 2 2 2]
        [0 2 4 0 2 2 2 2 2]
        [0 2 0 4 0 2 2 2 2]
        [0 0 2 0 4 2 0 2 0]
        [0 2 2 2 2 4 2 2 2]
        [0 2 2 2 0 2 4 2 2]
        [0 2 2 2 2 2 2 4 2]
        [0 2 2 2 0 2 2 2 4]
    ],
    [],
    [],
    [],
    [],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 384
        Factored Determinant: 2^7 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  0  0  0  0  0  1]
        [ 0  0  2  0  0  0  0  0 -1]
        [ 0  0  0  2  0  0  0  0  1]
        [ 0  0  0  0  2  0  0  0  1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  1 -1  1  1  0  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 384
        Factored Determinant: 2^7 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  0  1  0  0  0  0]
        [ 0  0  2  0  1  0  0  0  0]
        [ 0  0  0  2 -1  0  0  0  0]
        [ 0  1  1 -1  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 384
        Factored Determinant: 2^7 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1  1  1 -1 -1 -1 -1]
        [ 0  1  2  1  0  0  0 -1 -1]
        [ 0  1  1  2  1 -1 -1  0  0]
        [ 0  1  0  1  4 -2 -2 -1  1]
        [ 0 -1  0 -1 -2  4  2 -1  1]
        [ 0 -1  0 -1 -2  2  4 -1  1]
        [ 0 -1 -1  0 -1 -1 -1  4  0]
        [ 0 -1 -1  0  1  1  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 384
        Factored Determinant: 2^7 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0 -1  1  1  1  0]
        [ 0  2  0  0 -1  1  1  1  0]
        [ 0  0  2  0 -1  1  1  1  0]
        [ 0  0  0  2  1  1  1  1  0]
        [-1 -1 -1  1  4 -2 -2 -2  0]
        [ 1  1  1  1 -2  4  2  2  0]
        [ 1  1  1  1 -2  2  4  2  0]
        [ 1  1  1  1 -2  2  2  4  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2 -1 -1  0 -1  0  1  0]
        [ 0 -1  2  0  0  1  0 -1  0]
        [ 0 -1  0  2  0  1  0  0  1]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0 -1  1  1  0  2  0 -1  1]
        [ 0  0  0  0  0  0  2  1  1]
        [ 0  1 -1  0  1 -1  1  4  0]
        [ 0  0  0  1  1  1  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0 -1  0  0  0  0]
        [ 1  2  1 -1 -1  1  0  0  0]
        [ 0  1  2 -1 -1  1  0  0  0]
        [ 0 -1 -1  2  1 -1  0  0  0]
        [-1 -1 -1  1  2 -1  0  0  0]
        [ 0  1  1 -1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  0  0  0  0  0]
        [ 1  2  1  1  0  0  0  0  0]
        [ 1  1  2  0  0  0  0  0  0]
        [ 1  1  0  2  0  0  0  0  0]
        [ 0  0  0  0  2  1 -1  1  0]
        [ 0  0  0  0  1  2 -1  1  0]
        [ 0  0  0  0 -1 -1  2  0  0]
        [ 0  0  0  0  1  1  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1 -1  1  1 -1 -1]
        [-1  2 -1 -1  1  0 -1  1  0]
        [ 1 -1  2  1 -1  1  0  0 -1]
        [ 1 -1  1  2 -1  1  1 -1 -1]
        [-1  1 -1 -1  2 -1 -1  1  1]
        [ 1  0  1  1 -1  4 -1  1 -2]
        [ 1 -1  0  1 -1 -1  4 -2 -1]
        [-1  1  0 -1  1  1 -2  4 -1]
        [-1  0 -1 -1  1 -2 -1 -1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  1 -1  1  0  0  0]
        [ 1  2 -1  1 -1  1  0  0 -1]
        [ 0 -1  2  0  0 -1  0  0  1]
        [ 1  1  0  2 -1  1  0  0 -1]
        [-1 -1  0 -1  2 -1  0  0  1]
        [ 1  1 -1  1 -1  2  0  0 -1]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 0 -1  1 -1  1 -1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1 -1 -1  1  1  0  0]
        [-1  2  1  1  1 -1 -1  0  0]
        [-1  1  2  1  0  0  0  0  0]
        [-1  1  1  2  0 -1  0  0  0]
        [-1  1  0  0  2 -1 -1  0  0]
        [ 1 -1  0 -1 -1  2  1  0  0]
        [ 1 -1  0  0 -1  1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  1 -1  1 -1  0]
        [ 1  2  1  1  1 -1  1 -1  0]
        [ 1  1  2  1  1 -1  1 -1  0]
        [ 1  1  1  2  1 -1  1 -1  0]
        [ 1  1  1  1  2 -1  1  0  0]
        [-1 -1 -1 -1 -1  2 -1  1  0]
        [ 1  1  1  1  1 -1  2 -1  0]
        [-1 -1 -1 -1  0  1 -1  2  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 6
        Factored Determinant: 2 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1  1 -1  1  0  0]
        [-1  2  1  1 -1  1  0  1  0]
        [ 0  1  2  1  0  1  0  1  0]
        [-1  1  1  2 -1  1 -1  1  0]
        [ 1 -1  0 -1  2  0  1 -1  0]
        [-1  1  1  1  0  2  0  0  0]
        [ 1  0  0 -1  1  0  2  0  0]
        [ 0  1  1  1 -1  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  1]
        [ 0  2 -1  0  0  0  0  0  0]
        [ 0 -1  2  0  0  0  0  0  0]
        [ 0  0  0  2  0  0  0  0 -1]
        [ 0  0  0  0  2  0  0  0  1]
        [ 0  0  0  0  0  2  0  0  1]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  0]
        [ 1  0  0 -1  1  1  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  0  0  0  1  0  0]
        [ 0  0  2  0  0  0  1  0  0]
        [ 0  0  0  2  0  0 -1  0  0]
        [ 0  0  0  0  2 -1  0  0  0]
        [ 0  0  0  0 -1  2  0  0  0]
        [ 0  1  1 -1  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  1  1]
        [ 0  2  0  0  0  0  0  1  0]
        [ 0  0  2  0  0  0  0 -1 -1]
        [ 0  0  0  2  0  0  0  0  1]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0  0  0  0  0  2  0  1  1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1  1 -1  0  1  1  0  4  2]
        [ 1  0 -1  1  1  1  0  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0 -1  1  0  0 -1  1]
        [ 1  2  0 -1  1  0  0 -1  1]
        [ 0  0  2  0  0  0  0  0  0]
        [-1 -1  0  2  0  0  0  1 -1]
        [ 1  1  0  0  2  0  0 -1  1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [-1 -1  0  1 -1  0  0  4 -1]
        [ 1  1  0 -1  1  0  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  0  1  1  1  0]
        [ 1  2  1  0  1  0  0  0  0]
        [ 1  1  2 -1  1  1  1  1 -1]
        [-1  0 -1  4  1 -2 -2 -2  2]
        [ 0  1  1  1  4  1 -1  1  1]
        [ 1  0  1 -2  1  4  2  2  0]
        [ 1  0  1 -2 -1  2  4  2 -2]
        [ 1  0  1 -2  1  2  2  4 -1]
        [ 0  0 -1  2  1  0 -2 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1 -1 -1 -1  0  0  0]
        [ 0  1  2 -1 -1 -1  0  0  0]
        [ 0 -1 -1  2  1  1  0  0  0]
        [ 0 -1 -1  1  2  1  0  0  0]
        [ 0 -1 -1  1  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4 -2]
        [ 0  0  0  0  0  0  0 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  0  1 -1  1]
        [ 1  2  1  0  0  0  1 -1  1]
        [ 1  1  2  0  0  0  1 -1  1]
        [ 0  0  0  2  0  0 -1  1 -1]
        [ 0  0  0  0  2  0 -1  1 -1]
        [ 0  0  0  0  0  2  1 -1  1]
        [ 1  1  1 -1 -1  1  4 -2  3]
        [-1 -1 -1  1  1 -1 -2  4 -3]
        [ 1  1  1 -1 -1  1  3 -3  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0 -1 -1  0  0  1  0]
        [ 0  2  0  0  0  1  1  0 -1]
        [ 0  0  2  0  0  0  0  0  0]
        [-1  0  0  2  1  0  0 -1  0]
        [-1  0  0  1  2  0  0  0  0]
        [ 0  1  0  0  0  2  1  0 -1]
        [ 0  1  0  0  0  1  2  0  0]
        [ 1  0  0 -1  0  0  0  4  0]
        [ 0 -1  0  0  0 -1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1  1  0  0  0  0]
        [-1  2  0  1 -1  0  0  0  0]
        [ 0  0  2  0  0  0  0  0  0]
        [-1  1  0  2  0  0  0  0  0]
        [ 1 -1  0  0  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  1 -1]
        [ 0  0  0  0  0  0  2  1 -1]
        [ 0  0  0  0  0  1  1  4 -1]
        [ 0  0  0  0  0 -1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  1  0]
        [ 0  2 -1 -1  1  0  0  1  0]
        [ 0 -1  2  1 -1  0  0 -1  0]
        [ 0 -1  1  2  0  0  0 -1  0]
        [ 0  1 -1  0  2  0  0  1  0]
        [ 0  0  0  0  0  2  0  1  0]
        [ 0  0  0  0  0  0  2  1  0]
        [ 1  1 -1 -1  1  1  1  4  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  0  1 -1  0  0]
        [-1  2 -1  0  0 -1  1  0  0]
        [ 1 -1  2  1  0  1 -1  0  0]
        [ 1  0  1  2  0  1 -1  0  0]
        [ 0  0  0  0  2  0  0  0  0]
        [ 1 -1  1  1  0  2 -1  0  0]
        [-1  1 -1 -1  0 -1  4  0  0]
        [ 0  0  0  0  0  0  0  4 -2]
        [ 0  0  0  0  0  0  0 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 288
        Factored Determinant: 2^5 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  0  0  0  0  0  0]
        [-1  2 -1  1 -1  1  0  0  0]
        [ 1 -1  2 -1  1 -1  0  0  0]
        [ 0  1 -1  2 -1  1  0  0  0]
        [ 0 -1  1 -1  2 -1  0  0  0]
        [ 0  1 -1  1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  6  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0 -1  0  0  0  0  0]
        [ 0  2 -1  0  1 -1  1 -1  0]
        [ 0 -1  2  0 -1  1  0  1  0]
        [-1  0  0  2  0  0  0  0  0]
        [ 0  1 -1  0  2 -1  1 -1  0]
        [ 0 -1  1  0 -1  2 -1  1  0]
        [ 0  1  0  0  1 -1  2 -1  0]
        [ 0 -1  1  0 -1  1 -1  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  0  0 -1  0]
        [ 1  2  1 -1  0  0  0 -1  0]
        [ 1  1  2 -1  0  0  0 -1 -1]
        [ 0 -1 -1  2  0  0  0  0  0]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0  0  0  0  0  2  0  1  1]
        [ 0  0  0  0  0  0  2 -1 -1]
        [-1 -1 -1  0  1  1 -1  4  2]
        [ 0  0 -1  0  1  1 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [2 0 0 0 0 0 0 0 0]
        [0 2 1 1 1 1 1 1 1]
        [0 1 2 0 1 0 0 1 1]
        [0 1 0 2 0 1 1 0 0]
        [0 1 1 0 2 0 1 1 1]
        [0 1 0 1 0 2 1 0 0]
        [0 1 0 1 1 1 2 0 0]
        [0 1 1 0 1 0 0 4 1]
        [0 1 1 0 1 0 0 1 4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1  1  0  0  0  0]
        [ 1  2 -1 -1  1 -1  0  0  0]
        [-1 -1  2  1  0  1  0  0  0]
        [-1 -1  1  2  0  0  0  0  0]
        [ 1  1  0  0  2  0  0  0  0]
        [ 0 -1  1  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4 -2]
        [ 0  0  0  0  0  0  0 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1  0  0  0  0]
        [ 1  2 -1  1  1  0  0  0  0]
        [-1 -1  2 -1 -1  0  0  0  0]
        [ 1  1 -1  2  1  0  0  0  0]
        [ 1  1 -1  1  2  0  0  0  0]
        [ 0  0  0  0  0  2  1  1  1]
        [ 0  0  0  0  0  1  2  0  1]
        [ 0  0  0  0  0  1  0  2  1]
        [ 0  0  0  0  0  1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1 -1 -1 -1  1  0  0]
        [-1  2  1  1  0  0  0  0  0]
        [-1  1  2  1  1  1 -1  0  0]
        [-1  1  1  2  1  1  0  0  0]
        [-1  0  1  1  2  1 -1  0  0]
        [-1  0  1  1  1  2 -1  0  0]
        [ 1  0 -1  0 -1 -1  2  0  0]
        [ 0  0  0  0  0  0  0  6  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0 -1  0  0  0]
        [ 0  2 -1 -1  1  0  0 -1 -1]
        [ 0 -1  2  1 -1  0  0  1  1]
        [ 0 -1  1  2  0  0  0  0  0]
        [ 0  1 -1  0  2  0  0 -1 -1]
        [-1  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0 -1  1  0 -1  0  0  4  1]
        [ 0 -1  1  0 -1  0  0  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  1  0  1  0]
        [ 0  2  0  0  0  0  0  0  0]
        [ 0  0  2  0  0  1  1  1  1]
        [ 0  0  0  2  0 -1 -1  0  0]
        [ 0  0  0  0  2  0  0  0  0]
        [ 1  0  1 -1  0  2  1  1  1]
        [ 0  0  1 -1  0  1  4  2 -1]
        [ 1  0  1  0  0  1  2  4 -1]
        [ 0  0  1  0  0  1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  0 -1 -1  0  0  0]
        [ 0  2  0  0  0  1  0  0  0]
        [-1  0  2  0  1  1  0  0  0]
        [ 0  0  0  2  0  0  0  0  0]
        [-1  0  1  0  2  1 -1  0 -1]
        [-1  1  1  0  1  2 -1  0 -1]
        [ 0  0  0  0 -1 -1  4 -1  2]
        [ 0  0  0  0  0  0 -1  4  1]
        [ 0  0  0  0 -1 -1  2  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0 -1  0  0  0  0]
        [ 0  2  1  1  0  0  0  1  0]
        [ 0  1  2  0  0  0  0  1  0]
        [ 0  1  0  2  0  0  0  1  0]
        [-1  0  0  0  2  0  0  0  0]
        [ 0  0  0  0  0  2 -1  0  0]
        [ 0  0  0  0  0 -1  2  0  0]
        [ 0  1  1  1  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  1  1 -1]
        [ 0  2  0  0  0  0  0  1  1]
        [ 0  0  2  0  0  0 -1  0 -1]
        [ 0  0  0  2  0  0  1  1  0]
        [ 0  0  0  0  2  0  1  1 -1]
        [ 0  0  0  0  0  2  1  1  1]
        [ 1  0 -1  1  1  1  4  2  0]
        [ 1  1  0  1  1  1  2  4  0]
        [-1  1 -1  0 -1  1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  1  0 -1 -1  0]
        [ 1  2  0  0  1  0 -1 -1  0]
        [ 0  0  2 -1  0 -1 -1  1  1]
        [ 0  0 -1  2  0  1  1 -1 -1]
        [ 1  1  0  0  2  0 -1 -1  0]
        [ 0  0 -1  1  0  2  0  0  0]
        [-1 -1 -1  1 -1  0  4 -1 -1]
        [-1 -1  1 -1 -1  0 -1  4  1]
        [ 0  0  1 -1  0  0 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  1  0  0  1  0  0]
        [ 0  2  0  1  0  0  0  0  0]
        [-1  0  2 -1  0  0 -1  0  0]
        [ 1  1 -1  2  0  0  1  0  0]
        [ 0  0  0  0  2 -1  0  0  0]
        [ 0  0  0  0 -1  2  0  0  0]
        [ 1  0 -1  1  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4  2]
        [ 0  0  0  0  0  0  0  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  0  0  1  1  1]
        [ 1  2  0  0  0  0  0  1  1]
        [ 0  0  2  0  0  1  1  1  1]
        [ 0  0  0  2  1  0 -1  1  1]
        [ 0  0  0  1  2  0 -1  1  1]
        [ 0  0  1  0  0  2  0  1  1]
        [ 1  0  1 -1 -1  0  4  0  0]
        [ 1  1  1  1  1  1  0  4  2]
        [ 1  1  1  1  1  1  0  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1 -1 -1 -1 -1  0]
        [-1  2  1  1  1  1  1  1  0]
        [ 0  1  2  1  0  0  0  0  0]
        [-1  1  1  2  1  1  1  1  0]
        [-1  1  0  1  2  1  1  1  0]
        [-1  1  0  1  1  2  1  1  0]
        [-1  1  0  1  1  1  4  1  0]
        [-1  1  0  1  1  1  1  4  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  0 -1 -1 -1 -1]
        [ 1  2  1  1  1 -1 -1 -1 -1]
        [ 1  1  2  0  1  0 -1 -1 -1]
        [ 1  1  0  2  0 -1 -1 -1  0]
        [ 0  1  1  0  2  0  0  0 -1]
        [-1 -1  0 -1  0  2  1  1  1]
        [-1 -1 -1 -1  0  1  6  3 -1]
        [-1 -1 -1 -1  0  1  3  6  2]
        [-1 -1 -1  0 -1  1 -1  2  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1 -1 -1 -1  1  1]
        [ 1  2  1  1 -1 -1  0  1  1]
        [ 1  1  2  1 -1 -1 -1  0  0]
        [ 1  1  1  2 -1 -1  0  0  0]
        [-1 -1 -1 -1  2  1  0 -1  0]
        [-1 -1 -1 -1  1  2  0 -1 -1]
        [-1  0 -1  0  0  0  4  1 -1]
        [ 1  1  0  0 -1 -1  1  6  3]
        [ 1  1  0  0  0 -1 -1  3  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 216
        Factored Determinant: 2^3 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1  0 -1  0  0  0]
        [-1  2 -1  1 -1  1  0  0  0]
        [ 1 -1  2  0  0 -1  0  0  0]
        [-1  1  0  2 -1  1  0  0  0]
        [ 0 -1  0 -1  2 -1  0  0  0]
        [-1  1 -1  1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  4  2  0]
        [ 0  0  0  0  0  0  2  4  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1  1 -1  0  1  1]
        [ 0  2  0  0  0  0  0  0  0]
        [ 1  0  2  1  0 -1  0  1  1]
        [ 1  0  1  2  1 -1  0  1  1]
        [ 1  0  0  1  2 -1  0  1  1]
        [-1  0 -1 -1 -1  2  0 -1 -1]
        [ 0  0  0  0  0  0  2 -1  0]
        [ 1  0  1  1  1 -1 -1  2  1]
        [ 1  0  1  1  1 -1  0  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  0  0  0]
        [ 1  2  1 -1  1  1  1  0  0]
        [ 1  1  2 -1  1  0  0  0  0]
        [-1 -1 -1  2 -1  0 -1  0  0]
        [ 1  1  1 -1  2  1  0  0  0]
        [ 1  1  0  0  1  2  0  0  0]
        [ 0  1  0 -1  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4  2]
        [ 0  0  0  0  0  0  0  2  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 162
        Factored Determinant: 2 * 3^4
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0 -1  0  0  1  1]
        [ 1  2 -1  0 -1  1  0  1  1]
        [ 0 -1  2  0  1 -1  0  0 -1]
        [ 0  0  0  2  0  0  0  0  0]
        [-1 -1  1  0  2 -1 -1 -1 -1]
        [ 0  1 -1  0 -1  4  2  2 -1]
        [ 0  0  0  0 -1  2  4  2  0]
        [ 1  1  0  0 -1  2  2  4 -1]
        [ 1  1 -1  0 -1 -1  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 162
        Factored Determinant: 2 * 3^4
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0 -1  0  0  0  0]
        [ 0  2 -1 -1  0  1 -1 -1 -1]
        [ 0 -1  2  1  0 -1  1  1  1]
        [ 0 -1  1  2  0  0  1  1  0]
        [-1  0  0  0  2  0  0  0  0]
        [ 0  1 -1  0  0  2 -1  0 -1]
        [ 0 -1  1  1  0 -1  4 -1 -1]
        [ 0 -1  1  1  0  0 -1  4  2]
        [ 0 -1  1  0  0 -1 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 162
        Factored Determinant: 2 * 3^4
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  1  0  1  0 -1]
        [-1  2 -1 -1 -1 -1  0 -1  0]
        [ 1 -1  2  1  1  0  1  0 -1]
        [ 1 -1  1  2  1  1  0  1  0]
        [ 1 -1  1  1  2  1  1  1 -1]
        [ 0 -1  0  1  1  4  0  2  1]
        [ 1  0  1  0  1  0  4 -1 -2]
        [ 0 -1  0  1  1  2 -1  4  0]
        [-1  0 -1  0 -1  1 -2  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 18
        Factored Determinant: 2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  1 -1 -1  1 -1]
        [ 1  2  1  1  1 -1  0  0  0]
        [ 1  1  2  0  0  0 -1  0  0]
        [ 1  1  0  2  1 -1  0  0  0]
        [ 1  1  0  1  2 -1  0  0  0]
        [-1 -1  0 -1 -1  2  0  0  1]
        [-1  0 -1  0  0  0  2  0  0]
        [ 1  0  0  0  0  0  0  4 -2]
        [-1  0  0  0  0  1  0 -2  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 256
        Factored Determinant: 2^8
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  1  1]
        [ 0  2  0  0  0  0  0  0  0]
        [ 0  0  2  0  0  0  0  1  1]
        [ 0  0  0  2  0  0  0  1  1]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2 -1 -1]
        [ 1  0  1  1  1  0 -1  4  3]
        [ 1  0  1  1  1  0 -1  3  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 256
        Factored Determinant: 2^8
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  1  1  0  0  0  0]
        [ 0  2  0  0  0  0  0  0  0]
        [-1  0  2 -1 -1  0  0  0  0]
        [ 1  0 -1  2  0  0  0  0  0]
        [ 1  0 -1  0  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 256
        Factored Determinant: 2^8
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1 -1 -1  1 -1  0]
        [-1  2  1 -1  1  1 -1  1 -1]
        [-1  1  2  0  0  0  0  0 -1]
        [ 1 -1  0  4 -2 -2  2  0  1]
        [-1  1  0 -2  4  2  0  2  1]
        [-1  1  0 -2  2  4 -2  0  1]
        [ 1 -1  0  2  0 -2  4  0  1]
        [-1  1  0  0  2  0  0  4  1]
        [ 0 -1 -1  1  1  1  1  1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 64
        Factored Determinant: 2^6
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  0  0  0  1]
        [ 1  2  1  0  1  0  0  0  1]
        [ 1  1  2  0  1  0  0  0  1]
        [ 0  0  0  2  0  0  0  0  1]
        [ 0  1  1  0  2  0  0  0  1]
        [ 0  0  0  0  0  2  0  0  1]
        [ 0  0  0  0  0  0  2  0 -1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 1  1  1  1  1  1 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 64
        Factored Determinant: 2^6
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  0  0  0]
        [ 1  2  0 -1  1  1  0  0  0]
        [ 1  0  2 -1  1  1  0  0  0]
        [-1 -1 -1  2 -1 -1  0  0  0]
        [ 1  1  1 -1  2  1  0  0  0]
        [ 1  1  1 -1  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 64
        Factored Determinant: 2^6
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0 -1  1  0  0  0]
        [ 0  2  0 -1  0  0  1  0  0]
        [ 0  0  2  1  0  0 -1  0  0]
        [ 0 -1  1  2  0  0 -1  0  0]
        [-1  0  0  0  2 -1  0  1  0]
        [ 1  0  0  0 -1  2  0 -1  0]
        [ 0  1 -1 -1  0  0  2  0  0]
        [ 0  0  0  0  1 -1  0  2  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 16
        Factored Determinant: 2^4
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  1  0  1  0  0  0]
        [-1  2 -1 -1  0 -1  0  0  0]
        [ 0 -1  2  1  1  1  1  0  0]
        [ 1 -1  1  2  1  1  1  0  0]
        [ 0  0  1  1  2  1  1  0  0]
        [ 1 -1  1  1  1  2  1  0  0]
        [ 0  0  1  1  1  1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 16
        Factored Determinant: 2^4
        Minimum: 2
        Inner Product Matrix:
        [2 1 1 1 1 1 1 1 0]
        [1 2 1 1 1 1 1 1 0]
        [1 1 2 1 0 1 1 1 0]
        [1 1 1 2 1 1 1 1 0]
        [1 1 0 1 2 1 1 1 0]
        [1 1 1 1 1 2 1 1 0]
        [1 1 1 1 1 1 2 1 0]
        [1 1 1 1 1 1 1 2 0]
        [0 0 0 0 0 0 0 0 4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 4
        Factored Determinant: 2^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  0  0  0  0  0]
        [ 1  2  1  1  1 -1 -1 -1  0]
        [ 1  1  2  1  1 -1 -1 -1  0]
        [ 1  1  1  2  0 -1 -1 -1  0]
        [ 0  1  1  0  2 -1 -1 -1  0]
        [ 0 -1 -1 -1 -1  2  1  1  0]
        [ 0 -1 -1 -1 -1  1  2  1  0]
        [ 0 -1 -1 -1 -1  1  1  2  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1  0  0 -1  1 -1]
        [ 0  2  0  0  0  0  0 -1 -1]
        [ 1  0  2  1  0  0 -1  1 -1]
        [ 1  0  1  2  0  0  0  1 -1]
        [ 0  0  0  0  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [-1  0 -1  0  0  0  2  0  0]
        [ 1 -1  1  1  0  0  0  4  0]
        [-1 -1 -1 -1  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  0  0  0  0  0  0]
        [-1  2 -1  0  1  0  0  0  0]
        [ 1 -1  2  0 -1  0  0  0  0]
        [ 0  0  0  2  0  0  0  0  0]
        [ 0  1 -1  0  2  0  0  0  0]
        [ 0  0  0  0  0  2  1 -1  0]
        [ 0  0  0  0  0  1  2 -1  0]
        [ 0  0  0  0  0 -1 -1  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1 -1  0  0  0 -1  0]
        [ 0  1  2 -1  0  0  0 -1  0]
        [ 0 -1 -1  2  0  0  0  0  0]
        [ 0  0  0  0  2 -1  0  0  0]
        [ 0  0  0  0 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0 -1 -1  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  1  1  0 -1 -1  1]
        [ 0  0  2  1  0 -1 -1 -1  1]
        [ 0  1  1  2  1 -1 -1 -1  1]
        [ 0  1  0  1  2  0 -1 -1  1]
        [ 0  0 -1 -1  0  2  0  0  0]
        [ 0 -1 -1 -1 -1  0  4  2 -2]
        [ 0 -1 -1 -1 -1  0  2  4 -2]
        [ 0  1  1  1  1  0 -2 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [2 0 1 0 1 0 0 0 1]
        [0 2 0 0 0 0 0 0 0]
        [1 0 2 0 1 0 0 0 1]
        [0 0 0 2 0 0 0 0 1]
        [1 0 1 0 2 0 0 0 0]
        [0 0 0 0 0 2 0 0 1]
        [0 0 0 0 0 0 2 0 1]
        [0 0 0 0 0 0 0 2 0]
        [1 0 1 1 0 1 1 0 4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1 -1  1  0  0  0]
        [ 0  2  0  0  0  0  0  0  0]
        [ 1  0  2 -1 -1  1  0  0  0]
        [-1  0 -1  2  1  0  0  0  0]
        [-1  0 -1  1  2 -1  0  0  0]
        [ 1  0  1  0 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  1  1  1]
        [ 0  2  0  0  0  0  1  0  1]
        [ 0  0  2  0  0  0  0 -1  0]
        [ 0  0  0  2  0  0  1  1  1]
        [ 0  0  0  0  2  0  1  1  1]
        [ 0  0  0  0  0  2  1  1  1]
        [ 1  1  0  1  1  1  4  2  3]
        [ 1  0 -1  1  1  1  2  4  2]
        [ 1  1  0  1  1  1  3  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0 -1  0 -1  0  0]
        [ 1  2  0  0 -1  0 -1  0  0]
        [ 0  0  2 -1  0 -1  1 -1 -1]
        [ 0  0 -1  2  0  1 -1  1  1]
        [-1 -1  0  0  2  0  0  0  0]
        [ 0  0 -1  1  0  2  0  0  0]
        [-1 -1  1 -1  0  0  4  0 -2]
        [ 0  0 -1  1  0  0  0  4  0]
        [ 0  0 -1  1  0  0 -2  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  1 -1 -1 -1]
        [ 1  2  1  0  0  1 -1 -1 -1]
        [ 1  1  2  0  0  0  0  0  0]
        [ 0  0  0  2  0  0  1  1 -1]
        [ 0  0  0  0  2  0 -1  1  1]
        [ 1  1  0  0  0  4 -2 -2  0]
        [-1 -1  0  1 -1 -2  4  1  0]
        [-1 -1  0  1  1 -2  1  4  1]
        [-1 -1  0 -1  1  0  0  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  0  0  0  0]
        [ 1  2  1 -1  0  0  0  1  0]
        [ 1  1  2 -1  0  0  0  1  0]
        [ 0 -1 -1  2  0  0  0 -1  0]
        [ 0  0  0  0  2  0  0  1  0]
        [ 0  0  0  0  0  2  0 -1  0]
        [ 0  0  0  0  0  0  2  1  0]
        [ 0  1  1 -1  1 -1  1  4  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 192
        Factored Determinant: 2^6 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1  1  1  0  0  0]
        [-1  2  1  0 -1 -1  0  0  0]
        [-1  1  2 -1 -1 -1  0  0  0]
        [ 1  0 -1  2  0  0  0  0  0]
        [ 1 -1 -1  0  2  1  0  0  0]
        [ 1 -1 -1  0  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0 -1 -1 -1 -1 -1  0]
        [ 0  2 -1  0  0  0  0  0  0]
        [ 0 -1  2  0  0  0  0  0  0]
        [-1  0  0  2  1  1  1  1  0]
        [-1  0  0  1  2  0  1  1  0]
        [-1  0  0  1  0  2  1  1  0]
        [-1  0  0  1  1  1  2  1  0]
        [-1  0  0  1  1  1  1  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1 -1  1  0 -1  1]
        [-1  2 -1  1  1 -1  0  1 -1]
        [ 1 -1  2  0  0  0  0 -1  1]
        [-1  1  0  2  1 -1  0  0 -1]
        [-1  1  0  1  2 -1  0  1  0]
        [ 1 -1  0 -1 -1  2  0 -1  1]
        [ 0  0  0  0  0  0  2  0  0]
        [-1  1 -1  0  1 -1  0  4 -1]
        [ 1 -1  1 -1  0  1  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  0  0  0  0  0  0]
        [-1  2  1 -1  0  0  0  0  0]
        [-1  1  2 -1  0  0  0  0 -1]
        [ 0 -1 -1  2  0  0  0  0  0]
        [ 0  0  0  0  2  1  1  0  1]
        [ 0  0  0  0  1  2  0  0  1]
        [ 0  0  0  0  1  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 0  0 -1  0  1  1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  1  1 -1  0  0]
        [ 1  2  0  1  1  1 -1  0  0]
        [ 1  0  2  1  1  1 -1  0  0]
        [ 1  1  1  2  1  1 -1  0  0]
        [ 1  1  1  1  2  1 -1  0  0]
        [ 1  1  1  1  1  2 -1  0  0]
        [-1 -1 -1 -1 -1 -1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  1 -1  0  0  0]
        [ 1  2  1  1  1 -1  0 -1 -1]
        [ 1  1  2  1  1 -1  0  0  0]
        [ 1  1  1  2  1 -1  1 -1 -1]
        [ 1  1  1  1  2 -1  0  0  0]
        [-1 -1 -1 -1 -1  2  0  0  0]
        [ 0  0  0  1  0  0  2 -1 -1]
        [ 0 -1  0 -1  0  0 -1  4  2]
        [ 0 -1  0 -1  0  0 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1 -1 -1 -1  0  0]
        [-1  2  1  1  1  1  1  0  0]
        [ 0  1  2  1  0  0  1  0  0]
        [-1  1  1  2  1  0  1  0  0]
        [-1  1  0  1  2  1  1  0  0]
        [-1  1  0  0  1  2  1  0  0]
        [-1  1  1  1  1  1  2  0  0]
        [ 0  0  0  0  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  0  0  0 -1  0  0]
        [ 1  2 -1 -1  0  0 -1  0  0]
        [-1 -1  2  0  0  0  1  0  0]
        [ 0 -1  0  2  1  0  1  1  1]
        [ 0  0  0  1  2  0  1  1  1]
        [ 0  0  0  0  0  2  0 -1  1]
        [-1 -1  1  1  1  0  2  1  1]
        [ 0  0  0  1  1 -1  1  4  0]
        [ 0  0  0  1  1  1  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  0  0 -1  0  1  0]
        [ 0  2  1 -1  1  1 -1  0  1]
        [-1  1  2  0  1  1  0 -1  0]
        [ 0 -1  0  2 -1 -1  1  0 -1]
        [ 0  1  1 -1  2  1  0 -1  1]
        [-1  1  1 -1  1  2 -1 -1  1]
        [ 0 -1  0  1  0 -1  4 -1  0]
        [ 1  0 -1  0 -1 -1 -1  4 -1]
        [ 0  1  0 -1  1  1  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  0  1  0  0  0 -1]
        [ 0  2  1 -1 -1  0  0 -1  0]
        [-1  1  2 -1 -1  0  0 -1  0]
        [ 0 -1 -1  2  1  0  0  1  0]
        [ 1 -1 -1  1  2  0  0  1 -1]
        [ 0  0  0  0  0  2  0  1  1]
        [ 0  0  0  0  0  0  2  1  1]
        [ 0 -1 -1  1  1  1  1  4  0]
        [-1  0  0  0 -1  1  1  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 12
        Factored Determinant: 2^2 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  1 -1  0  1  0]
        [ 1  2  1  1  1 -1  0  1  0]
        [ 0  1  2  1  1  0 -1  0  1]
        [ 0  1  1  2  1 -1  0  0  1]
        [ 1  1  1  1  2 -1 -1  1  1]
        [-1 -1  0 -1 -1  2  0 -1  0]
        [ 0  0 -1  0 -1  0  2  0 -1]
        [ 1  1  0  0  1 -1  0  4 -1]
        [ 0  0  1  1  1  0 -1 -1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0 -1  1]
        [ 0  2  0 -1  0  0 -1  0 -1]
        [ 0  0  2  1  0  0  1  1  0]
        [ 0 -1  1  2  0  0  1  1  0]
        [ 0  0  0  0  2  1  0  0  0]
        [ 0  0  0  0  1  2  0  0  0]
        [ 0 -1  1  1  0  0  2  1  1]
        [-1  0  1  1  0  0  1  4  0]
        [ 1 -1  0  0  0  0  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1  0  0  1 -1 -1]
        [-1  2 -1  1  0  0 -1  0  1]
        [ 1 -1  2  0  0  0  1 -1  0]
        [-1  1  0  2  0  0  0  0  1]
        [ 0  0  0  0  2  0 -1  1  1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 1 -1  1  0 -1  0  4 -2 -2]
        [-1  0 -1  0  1  0 -2  4  0]
        [-1  1  0  1  1  0 -2  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1  0  0  0 -1 -1]
        [-1  2  1 -1  0  0  0  1  1]
        [-1  1  2  0  0  0  0  0  0]
        [ 1 -1  0  2  0  0  0 -1 -1]
        [ 0  0  0  0  2 -1 -1  0  0]
        [ 0  0  0  0 -1  2  1  0  0]
        [ 0  0  0  0 -1  1  2  0  0]
        [-1  1  0 -1  0  0  0  4  1]
        [-1  1  0 -1  0  0  0  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1  1  0  0  0  0]
        [ 1  2 -1 -1  1  1 -1  1  1]
        [-1 -1  2  1 -1 -1  1 -1 -1]
        [-1 -1  1  2 -1  0  1 -1 -1]
        [ 1  1 -1 -1  2  1 -1  1  1]
        [ 0  1 -1  0  1  4 -2  0  1]
        [ 0 -1  1  1 -1 -2  4 -2 -2]
        [ 0  1 -1 -1  1  0 -2  4  2]
        [ 0  1 -1 -1  1  1 -2  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  1  0 -1  0  0  0]
        [ 0  2  0  0  0  1  0  0  0]
        [-1  0  2 -1  0  1  0  0  0]
        [ 1  0 -1  2  0 -1  0 -1 -1]
        [ 0  0  0  0  2  0  0 -1  1]
        [-1  1  1 -1  0  2  0  1  1]
        [ 0  0  0  0  0  0  4  1 -1]
        [ 0  0  0 -1 -1  1  1  4  1]
        [ 0  0  0 -1  1  1 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  0  0  0  0  0  0]
        [-1  2 -1  0  0  0  0  1  1]
        [ 1 -1  2  0  0  0  0 -1 -1]
        [ 0  0  0  2  0  0  0  0  1]
        [ 0  0  0  0  2  0  0 -1  1]
        [ 0  0  0  0  0  2  0 -1  1]
        [ 0  0  0  0  0  0  2  1  0]
        [ 0  1 -1  0 -1 -1  1  4  0]
        [ 0  1 -1  1  1  1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  1  0]
        [ 0  2 -1 -1  1  0  1  0  0]
        [ 0 -1  2  1  0  0 -1  0  0]
        [ 0 -1  1  2  0  0 -1  0  0]
        [ 0  1  0  0  2  0  1  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  1 -1 -1  1  0  2  0  0]
        [ 1  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0 -1  0 -1  0  1 -1]
        [ 1  2  0  0  0 -1  0  1 -1]
        [ 0  0  2  0  0 -1  0  0  0]
        [-1  0  0  2  0  1  0 -1  1]
        [ 0  0  0  0  2  0  0  0  0]
        [-1 -1 -1  1  0  2  0 -1  1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1  1  0 -1  0 -1  0  4 -1]
        [-1 -1  0  1  0  1  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0 -1  0 -1  1  0  0]
        [ 0  2  1  0 -1  0  0  0 -1]
        [ 0  1  2  0 -1  0  0  0  0]
        [-1  0  0  2  0  1 -1  1  0]
        [ 0 -1 -1  0  2  0  0  0  1]
        [-1  0  0  1  0  2  0  0  0]
        [ 1  0  0 -1  0  0  2  0  0]
        [ 0  0  0  1  0  0  0  4  0]
        [ 0 -1  0  0  1  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1 -1  0  0  0  0]
        [ 1  2  1  1 -1  0  0  0  0]
        [ 1  1  2  1 -1  0  0  0  0]
        [ 1  1  1  2 -1  0  0  0  0]
        [-1 -1 -1 -1  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 0  0  0  0  0  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0 -1]
        [ 0  2 -1  1 -1  0  1  0  0]
        [ 0 -1  2  0  0  0 -1  1  0]
        [ 0  1  0  2 -1  0  1  0  0]
        [ 0 -1  0 -1  2  0 -1  0  0]
        [ 0  0  0  0  0  2  0  0 -1]
        [ 0  1 -1  1 -1  0  2 -1 -1]
        [ 0  0  1  0  0  0 -1  4  2]
        [-1  0  0  0  0 -1 -1  2  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  0  0  0]
        [ 1  2  1 -1  0  0  0  0  0]
        [ 1  1  2 -1  1  1  0  0  0]
        [-1 -1 -1  2 -1  0  0  0  0]
        [ 1  0  1 -1  2  1  0  0  0]
        [ 1  0  1  0  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0 12],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  0  1  1  1]
        [ 1  2  1  0  0  0  1  1  1]
        [ 1  1  2  0  0  0  1  1  1]
        [ 0  0  0  2 -1 -1 -1 -1 -1]
        [ 0  0  0 -1  2  1  1  0  1]
        [ 0  0  0 -1  1  2  1  0  1]
        [ 1  1  1 -1  1  1  4  2  2]
        [ 1  1  1 -1  0  0  2  4  0]
        [ 1  1  1 -1  1  1  2  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  1 -1  1 -1  0]
        [ 0  2  1  0  1  0  1 -1  0]
        [ 1  1  2 -1  1 -1  1 -1  0]
        [-1  0 -1  2 -1  1 -1  1  0]
        [ 1  1  1 -1  2 -1  1 -1  0]
        [-1  0 -1  1 -1  2  0  0  0]
        [ 1  1  1 -1  1  0  4 -2  0]
        [-1 -1 -1  1 -1  0 -2  4  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1  1 -1  0  0  0]
        [-1  2  1 -1  0  1  0  0  0]
        [-1  1  2  0  0  1  0  0  0]
        [ 1 -1  0  2  1  0  0  0  0]
        [ 1  0  0  1  2  0  0  0  0]
        [-1  1  1  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  4  1  2]
        [ 0  0  0  0  0  0  1  4 -1]
        [ 0  0  0  0  0  0  2 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  1 -1  0 -1  0]
        [ 1  2  1  1  1 -1 -1 -1  0]
        [ 1  1  2  1  1 -1  0 -1  0]
        [ 0  1  1  2  0  0 -1  0  0]
        [ 1  1  1  0  2 -1  0 -1  0]
        [-1 -1 -1  0 -1  2  0  1  0]
        [ 0 -1  0 -1  0  0  2  0  0]
        [-1 -1 -1  0 -1  1  0  4  0]
        [ 0  0  0  0  0  0  0  0 12],

        Standard Lattice of rank 9 and degree 9
        Determinant: 144
        Factored Determinant: 2^4 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1 -1 -1  1  0  0]
        [-1  2  1 -1  1  1 -1  0  0]
        [-1  1  2 -1  0  1 -1  0  0]
        [ 1 -1 -1  2 -1 -1  1  0  0]
        [-1  1  0 -1  2  1 -1  0  0]
        [-1  1  1 -1  1  2 -1  0  0]
        [ 1 -1 -1  1 -1 -1  2  0  0]
        [ 0  0  0  0  0  0  0  6  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 36
        Factored Determinant: 2^2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1  0 -1 -1 -1]
        [ 1  2 -1  1  1  0 -1 -1 -1]
        [-1 -1  2  0 -1  0  0  1  1]
        [ 1  1  0  2  1  0 -1  0  0]
        [ 1  1 -1  1  2  1 -1 -1 -1]
        [ 0  0  0  0  1  2  0  0  0]
        [-1 -1  0 -1 -1  0  4  2  2]
        [-1 -1  1  0 -1  0  2  4  1]
        [-1 -1  1  0 -1  0  2  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 36
        Factored Determinant: 2^2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  1  0 -1  0]
        [ 1  2  1  0 -1  1  0 -1  0]
        [ 1  1  2 -1 -1  1 -1 -1 -1]
        [ 0  0 -1  2  0  0  1  0  1]
        [ 0 -1 -1  0  2 -1  0  1  0]
        [ 1  1  1  0 -1  2  0 -1  0]
        [ 0  0 -1  1  0  0  2  0  1]
        [-1 -1 -1  0  1 -1  0  4  0]
        [ 0  0 -1  1  0  0  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 36
        Factored Determinant: 2^2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0 -1  0  1  0  0  0]
        [ 1  2  0 -1 -1  1  0  0  0]
        [ 0  0  2  1  1 -1  0  0  0]
        [-1 -1  1  2  1 -1  0  0  0]
        [ 0 -1  1  1  2 -1  0  0  0]
        [ 1  1 -1 -1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 0  0  0  0  0  0  1  1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 108
        Factored Determinant: 2^2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0 -1  0  1  0  0]
        [ 0  2  0  0  1 -1 -1 -1 -1]
        [ 0  0  2  0 -1  0  0  1  0]
        [ 0  0  0  2  0  1  1  1 -1]
        [-1  1 -1  0  2 -1 -1 -1 -1]
        [ 0 -1  0  1 -1  4  2  2  1]
        [ 1 -1  0  1 -1  2  4  2 -1]
        [ 0 -1  1  1 -1  2  2  4 -1]
        [ 0 -1  0 -1 -1  1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 108
        Factored Determinant: 2^2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0 -1  0  0]
        [ 0  2  1 -1 -1 -1  0  0  1]
        [ 0  1  2 -1  0 -1  0  0  1]
        [ 0 -1 -1  2  1  1  0  0 -1]
        [ 0 -1  0  1  2  1  0  0 -1]
        [ 0 -1 -1  1  1  2  0 -1 -1]
        [-1  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0 -1  0  4  0]
        [ 0  1  1 -1 -1 -1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 108
        Factored Determinant: 2^2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  0 -1  0  0  0]
        [-1  2 -1 -1  0  1  0  0  0]
        [ 1 -1  2  1  0 -1 -1  1  0]
        [ 1 -1  1  2  0 -1 -1  1  0]
        [ 0  0  0  0  2  0 -1  1  1]
        [-1  1 -1 -1  0  2  1 -1  0]
        [ 0  0 -1 -1 -1  1  4 -3 -1]
        [ 0  0  1  1  1 -1 -3  4  0]
        [ 0  0  0  0  1  0 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 108
        Factored Determinant: 2^2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  1 -1  1  0  0  0]
        [ 1  2  0  1 -1  1  0  1  0]
        [ 0  0  2  0  0  0 -1  0  0]
        [ 1  1  0  2 -1  1  0  1  0]
        [-1 -1  0 -1  2  0  0 -1  0]
        [ 1  1  0  1  0  2  0  0  0]
        [ 0  0 -1  0  0  0  2  0  0]
        [ 0  1  0  1 -1  0  0  2  0]
        [ 0  0  0  0  0  0  0  0 12],

        Standard Lattice of rank 9 and degree 9
        Determinant: 108
        Factored Determinant: 2^2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  0  0  0  0 -1]
        [ 1  2  0  0  0  0  0  0  0]
        [ 0  0  2  0  0  0  0 -1 -1]
        [ 0  0  0  2  0  0 -1  0 -1]
        [ 0  0  0  0  2  1  0  0 -1]
        [ 0  0  0  0  1  2  0  0 -1]
        [ 0  0  0 -1  0  0  2  0  1]
        [ 0  0 -1  0  0  0  0  2  1]
        [-1  0 -1 -1 -1 -1  1  1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 12
        Factored Determinant: 2^2 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1 -1  1  1  1 -1]
        [ 1  2  1 -1  0  1  1  1 -1]
        [ 1  1  2 -1 -1  1  1  1 -1]
        [-1 -1 -1  2  1 -1 -1 -1  1]
        [-1  0 -1  1  2 -1 -1 -1  1]
        [ 1  1  1 -1 -1  2  1  1 -1]
        [ 1  1  1 -1 -1  1  2  1 -1]
        [ 1  1  1 -1 -1  1  1  2 -1]
        [-1 -1 -1  1  1 -1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 12
        Factored Determinant: 2^2 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  0  0  0 -1  0]
        [ 1  2 -1  0  0  0  0 -1  0]
        [-1 -1  2 -1 -1  1 -1  1  0]
        [ 1  0 -1  2  1 -1  1 -1  0]
        [ 0  0 -1  1  2 -1  1 -1  0]
        [ 0  0  1 -1 -1  2 -1  1  0]
        [ 0  0 -1  1  1 -1  2 -1  0]
        [-1 -1  1 -1 -1  1 -1  2  0]
        [ 0  0  0  0  0  0  0  0 12]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1 -1  0  0 -1 -1  1]
        [ 0  1  2  0  0  0 -1 -1  1]
        [ 0 -1  0  2  0  0  1  0  0]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0  0  0  0  0  2  0  1 -1]
        [ 0 -1 -1  1  0  0  2  1 -1]
        [ 0 -1 -1  0  1  1  1  4 -1]
        [ 0  1  1  0  1 -1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  1 -1  0  0]
        [ 0  2  1  1 -1  0  0  0  0]
        [ 0  1  2  1 -1  0  0  0  0]
        [ 0  1  1  2  0  0  0  0  0]
        [ 0 -1 -1  0  2  0  0  0  0]
        [ 1  0  0  0  0  2 -1  0  0]
        [-1  0  0  0  0 -1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1 -1  0  0  0]
        [ 1  2 -1  1  1  0 -1 -1 -1]
        [-1 -1  2 -1 -1  1  0  0  0]
        [ 1  1 -1  2  1 -1  0  0  0]
        [ 1  1 -1  1  2 -1 -1 -1 -1]
        [-1  0  1 -1 -1  4  1 -1 -1]
        [ 0 -1  0  0 -1  1  4  2  2]
        [ 0 -1  0  0 -1 -1  2  4  2]
        [ 0 -1  0  0 -1 -1  2  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  1  0  0  0  1  0]
        [ 0  0  2 -1  1  0  0 -1  0]
        [ 0  1 -1  2 -1  0  0  1  0]
        [ 0  0  1 -1  2  0  0 -1  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  1 -1  1 -1  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  1  1]
        [ 0  2 -1  0  0 -1  0  1  1]
        [ 0 -1  2  0  0  1  0  0  0]
        [ 0  0  0  2  0  0  0  1  1]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0 -1  1  0  0  2  0 -1 -1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1  1  0  1  1 -1  0  4  3]
        [ 1  1  0  1  1 -1  0  3  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1  1  1  0  0  0]
        [ 1  2 -1 -1  1  1  0  0  0]
        [-1 -1  2  0 -1 -1  0  0  0]
        [-1 -1  0  2  0  0  0  0  0]
        [ 1  1 -1  0  2  1  0  0  0]
        [ 1  1 -1  0  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  1 -1  0  1 -1]
        [ 0  2  1 -1  1 -1  0  0  0]
        [ 1  1  2 -1  1 -1  0  1 -1]
        [-1 -1 -1  2 -1  1  0 -1  0]
        [ 1  1  1 -1  2 -1  0  1  0]
        [-1 -1 -1  1 -1  2  0 -1  1]
        [ 0  0  0  0  0  0  2 -1 -1]
        [ 1  0  1 -1  1 -1 -1  4  0]
        [-1  0 -1  0  0  1 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1 -1 -1  0  1  0]
        [ 1  2  1  1 -1 -1  0  1  0]
        [ 1  1  2  1  0 -1  0  1  0]
        [ 1  1  1  2 -1 -1  0  1  0]
        [-1 -1  0 -1  2  1  0 -1  0]
        [-1 -1 -1 -1  1  2  0 -1  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1  1  1  1 -1 -1  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  1  1  1  1  0  0]
        [-1  2  1 -1 -1 -1 -1  0  0]
        [ 0  1  2 -1  0 -1 -1  0  0]
        [ 1 -1 -1  2  1  1  1  0  0]
        [ 1 -1  0  1  2  1  1  0  0]
        [ 1 -1 -1  1  1  2  1  0  0]
        [ 1 -1 -1  1  1  1  2  0  0]
        [ 0  0  0  0  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1 -1 -1  0  0  0]
        [ 0  2  0  0  0  0 -1 -1  0]
        [ 1  0  2  1 -1 -1  0  0  0]
        [ 1  0  1  2  0  0  0  0  0]
        [-1  0 -1  0  2  1  0  0  0]
        [-1  0 -1  0  1  2  0  0  0]
        [ 0 -1  0  0  0  0  2  1  0]
        [ 0 -1  0  0  0  0  1  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1  0  0  0  1  1]
        [-1  2 -1  1  1  0  0 -1 -1]
        [ 1 -1  2 -1  0  0  0  1  1]
        [-1  1 -1  2  1  0  0 -1 -1]
        [ 0  1  0  1  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2 -1 -1]
        [ 1 -1  1 -1  0  0 -1  4  2]
        [ 1 -1  1 -1  0  0 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  1  0  0  0 -1  0]
        [-1  2  1 -1  0  0 -1  1  1]
        [ 0  1  2 -1  0  0 -1  0  1]
        [ 1 -1 -1  2  0  0  1 -1 -1]
        [ 0  0  0  0  2  0  1 -1  1]
        [ 0  0  0  0  0  2 -1  0  1]
        [ 0 -1 -1  1  1 -1  4 -2 -1]
        [-1  1  0 -1 -1  0 -2  4 -1]
        [ 0  1  1 -1  1  1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1  1  0  0  1  1]
        [-1  2 -1  1 -1 -1  0 -1 -1]
        [ 0 -1  2  0  1  0  0  1  1]
        [-1  1  0  2  0  0  0 -1  0]
        [ 1 -1  1  0  2  0  0  1  1]
        [ 0 -1  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1 -1  1 -1  1  0  0  4  2]
        [ 1 -1  1  0  1  0  0  2  8],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0 -1  0  0  0  0]
        [ 0  2  0  0  1  0  0  0  0]
        [ 0  0  2 -1  1  0  0  0  0]
        [ 0  0 -1  2 -1  0  0  0  0]
        [-1  1  1 -1  2  0  0  0  0]
        [ 0  0  0  0  0  2  1  0  0]
        [ 0  0  0  0  0  1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1 -1  0  0  0  0]
        [-1  2 -1  1  1  0  0  1 -1]
        [ 1 -1  2 -1 -1  0  0 -1  1]
        [-1  1 -1  2  1  0  0  1 -1]
        [-1  1 -1  1  2  0  0  1 -1]
        [ 0  0  0  0  0  2  0 -1  0]
        [ 0  0  0  0  0  0  2 -1  0]
        [ 0  1 -1  1  1 -1 -1  4 -2]
        [ 0 -1  1 -1 -1  0  0 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  0  0  0  0  1  1]
        [-1  2  0  0  0  0  0 -1 -1]
        [ 1  0  2  0  0  0  0  1  1]
        [ 0  0  0  2  1  1  0 -1  1]
        [ 0  0  0  1  2  1  0 -1  0]
        [ 0  0  0  1  1  2  0  0  1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1 -1  1 -1 -1  0  0  4  2]
        [ 1 -1  1  1  0  1  0  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  1 -1  1  1  0]
        [ 1  2  1  1  0 -1  1  1  0]
        [ 1  1  2  1  1 -1  0  0  0]
        [ 1  1  1  2  1 -1  0  0  0]
        [ 1  0  1  1  2 -1  0  0  0]
        [-1 -1 -1 -1 -1  2  0  0  0]
        [ 1  1  0  0  0  0  4  1  0]
        [ 1  1  0  0  0  0  1  4  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1 -1 -1  1  1  1  0]
        [ 0  1  2 -1 -1  1  1  1 -1]
        [ 0 -1 -1  2  1 -1 -1 -1  1]
        [ 0 -1 -1  1  2 -1 -1 -1  0]
        [ 0  1  1 -1 -1  2  1  1  0]
        [ 0  1  1 -1 -1  1  2  1 -1]
        [ 0  1  1 -1 -1  1  1  2 -1]
        [ 0  0 -1  1  0  0 -1 -1  8],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0 -1  1  1  0  0]
        [ 1  2  1  0  0  1  1  0  0]
        [ 1  1  2  1 -1  1  1  0  0]
        [ 0  0  1  2 -1  0  0  0  0]
        [-1  0 -1 -1  2  0  0  0  0]
        [ 1  1  1  0  0  2  1  0  0]
        [ 1  1  1  0  0  1  2  0  0]
        [ 0  0  0  0  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 64
        Factored Determinant: 2^6
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  0 -1  0  0  0  0]
        [ 0  2 -1 -1  1  0  0  1 -1]
        [ 1 -1  2  1 -1  0  0 -1  1]
        [ 0 -1  1  2 -1  0  0 -1  1]
        [-1  1 -1 -1  2  0  0  1 -1]
        [ 0  0  0  0  0  2  0  1 -1]
        [ 0  0  0  0  0  0  2 -1  1]
        [ 0  1 -1 -1  1  1 -1  4 -2]
        [ 0 -1  1  1 -1 -1  1 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 64
        Factored Determinant: 2^6
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0 -1  0  0  0  1  0]
        [ 1  2  1 -1  1  1  1  1  0]
        [ 0  1  2  0  1  0  0  1  0]
        [-1 -1  0  2  0  0  0 -1  0]
        [ 0  1  1  0  2  0  1  0  0]
        [ 0  1  0  0  0  2  1  0  0]
        [ 0  1  0  0  1  1  4  1  0]
        [ 1  1  1 -1  0  0  1  4  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 64
        Factored Determinant: 2^6
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1  1  1  1  1  0]
        [ 1  2 -1 -1  1  1  1  1  0]
        [-1 -1  2  1  0 -1 -1 -1  0]
        [-1 -1  1  2 -1 -1 -1 -1  0]
        [ 1  1  0 -1  2  1  1  1  0]
        [ 1  1 -1 -1  1  2  1  1  1]
        [ 1  1 -1 -1  1  1  4  2  1]
        [ 1  1 -1 -1  1  1  2  4 -1]
        [ 0  0  0  0  0  1  1 -1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  1  0  0  0 -1]
        [ 1  2  1  1  0  0  0  0 -1]
        [ 1  1  2  1  1  0  0  0 -1]
        [ 1  1  1  2  0  0  0  0 -1]
        [ 1  0  1  0  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [-1 -1 -1 -1  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  0  0  0  0  0  0]
        [-1  2  1 -1  0  0  0  0  0]
        [-1  1  2 -1  0  0  0  0  0]
        [ 0 -1 -1  2  0  0  0  0  0]
        [ 0  0  0  0  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  1 -1]
        [ 0  0  0  0  0  0  1  2 -1]
        [ 0  0  0  0  0  0 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  0  0  0  0  0  1]
        [ 0  0  2 -1 -1  0  0  0 -1]
        [ 0  0 -1  2  1  0  0  0  1]
        [ 0  0 -1  1  2  0  0  0  1]
        [ 0  0  0  0  0  2  0  0  1]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 0  1 -1  1  1  1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [2 0 0 0 0 0 1 1 1]
        [0 2 0 0 0 0 1 1 1]
        [0 0 2 0 0 0 0 0 0]
        [0 0 0 2 0 0 1 1 1]
        [0 0 0 0 2 0 1 1 1]
        [0 0 0 0 0 2 1 1 1]
        [1 1 0 1 1 1 4 3 3]
        [1 1 0 1 1 1 3 4 3]
        [1 1 0 1 1 1 3 3 4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [2 1 1 1 1 1 0 1 0]
        [1 2 1 1 0 0 0 0 0]
        [1 1 2 1 1 1 1 1 1]
        [1 1 1 2 1 1 1 1 1]
        [1 0 1 1 4 2 0 2 2]
        [1 0 1 1 2 4 0 2 2]
        [0 0 1 1 0 0 4 2 2]
        [1 0 1 1 2 2 2 4 2]
        [0 0 1 1 2 2 2 2 4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1  1 -1  0  0  0]
        [ 1  2 -1 -1  1 -1  0  0  0]
        [-1 -1  2  0 -1  1  0  0  0]
        [-1 -1  0  2 -1  1  0  0  0]
        [ 1  1 -1 -1  2 -1  0  0  0]
        [-1 -1  1  1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4 -2]
        [ 0  0  0  0  0  0  0 -2  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  0  0  0  0  0  0]
        [-1  2  1  1  0  0  0  0  0]
        [-1  1  2  1  0  0  0  0  0]
        [ 0  1  1  2  0  0  0  0  0]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0  0  0  0  0  2  0  1  1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  1  1  0  2  1]
        [ 0  0  0  0  1  1  0  1  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 160
        Factored Determinant: 2^5 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  1  1  0 -1  0]
        [ 0  2  0  0 -1 -1  0  1  0]
        [ 0  0  2  0  0  0  0  1  0]
        [ 0  0  0  2  0  0  0 -1  0]
        [ 1 -1  0  0  2  1  0 -1  0]
        [ 1 -1  0  0  1  2  0 -1  0]
        [ 0  0  0  0  0  0  2 -1  0]
        [-1  1  1 -1 -1 -1 -1  4  1]
        [ 0  0  0  0  0  0  0  1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 40
        Factored Determinant: 2^3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1 -1 -1 -1  1  0  0]
        [ 0  2  0  0  0  0  0  1 -1]
        [-1  0  2  1  0  1  0  0  0]
        [-1  0  1  2  0  0  0  0  0]
        [-1  0  0  0  2  1 -1  0  0]
        [-1  0  1  0  1  2 -1  0  0]
        [ 1  0  0  0 -1 -1  2  0  0]
        [ 0  1  0  0  0  0  0  2 -1]
        [ 0 -1  0  0  0  0  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 40
        Factored Determinant: 2^3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  0  0  1  1  1]
        [ 1  2  0 -1  0  0  1  1  1]
        [ 1  0  2  0  0  0  1  1  1]
        [-1 -1  0  2  0  0 -1  0  0]
        [ 0  0  0  0  2  0  0  1 -1]
        [ 0  0  0  0  0  2  0  1  1]
        [ 1  1  1 -1  0  0  2  1  1]
        [ 1  1  1  0  1  1  1  4  2]
        [ 1  1  1  0 -1  1  1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 40
        Factored Determinant: 2^3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1 -1  0 -1 -1 -1  1]
        [ 0  1  2 -1 -1 -1 -1 -1  1]
        [ 0 -1 -1  2  1  1  1  1 -1]
        [ 0  0 -1  1  2  1  1  1 -1]
        [ 0 -1 -1  1  1  2  1  1 -1]
        [ 0 -1 -1  1  1  1  2  1 -1]
        [ 0 -1 -1  1  1  1  1  2 -1]
        [ 0  1  1 -1 -1 -1 -1 -1  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 40
        Factored Determinant: 2^3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1  1  1 -1 -1  0  0]
        [ 0  2  1  0 -1  0  0  0  0]
        [-1  1  2  0 -1  1  1  0  0]
        [ 1  0  0  2  1  0  0  0  0]
        [ 1 -1 -1  1  2 -1 -1  0  0]
        [-1  0  1  0 -1  2  1  0  0]
        [-1  0  1  0 -1  1  2  0  0]
        [ 0  0  0  0  0  0  0  4  2]
        [ 0  0  0  0  0  0  0  2  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  1  0  1  0  0]
        [ 1  2  0  0  1  0  0  0  0]
        [ 0  0  2  1  0  1  0 -1  0]
        [ 0  0  1  2  0  1  0 -1  0]
        [ 1  1  0  0  2  0  1  0  0]
        [ 0  0  1  1  0  2  0 -1  0]
        [ 1  0  0  0  1  0  2  0  0]
        [ 0  0 -1 -1  0 -1  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  1 -1  1]
        [ 0  2 -1  1  0  1  0  1  0]
        [ 0 -1  2  0  0 -1  0 -1  0]
        [ 0  1  0  2  0  1  0  1  0]
        [ 0  0  0  0  2  0  0  0  0]
        [ 0  1 -1  1  0  2  0  1 -1]
        [ 1  0  0  0  0  0  2 -1  1]
        [-1  1 -1  1  0  1 -1  4  0]
        [ 1  0  0  0  0 -1  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  1 -1]
        [ 0  2 -1  0  0  1  1  0  0]
        [ 0 -1  2  0  0 -1 -1  0  0]
        [ 0  0  0  2 -1  0  0  0  0]
        [ 0  0  0 -1  2  0  0  0  0]
        [ 0  1 -1  0  0  2  0  0  0]
        [ 0  1 -1  0  0  0  2  0  0]
        [ 1  0  0  0  0  0  0  2 -1]
        [-1  0  0  0  0  0  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1  0 -1  0  0  0]
        [-1  2 -1  1  0  1 -1 -1 -1]
        [ 1 -1  2 -1  0 -1  1  1  1]
        [-1  1 -1  2  0  1 -1 -1 -1]
        [ 0  0  0  0  2  0 -1 -1 -1]
        [-1  1 -1  1  0  2 -1 -1 -1]
        [ 0 -1  1 -1 -1 -1  4  2  2]
        [ 0 -1  1 -1 -1 -1  2  4  2]
        [ 0 -1  1 -1 -1 -1  2  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0 -1]
        [ 0  2  1  0  0  0  1 -1  0]
        [ 0  1  2  0  0  0  1  0  0]
        [ 0  0  0  2  0  0  0  1  1]
        [ 0  0  0  0  2  0  0  1  1]
        [ 0  0  0  0  0  2  0  1  1]
        [ 0  1  1  0  0  0  2 -1 -1]
        [ 0 -1  0  1  1  1 -1  4  2]
        [-1  0  0  1  1  1 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1 -1 -1  0  1  0  1]
        [ 0  1  2  0  0  0  1  0  1]
        [ 0 -1  0  2  1  0 -1  1  0]
        [ 0 -1  0  1  2  0 -1  1 -1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  1  1 -1 -1  0  2 -1  1]
        [ 0  0  0  1  1  0 -1  4  0]
        [ 0  1  1  0 -1  0  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  0 -1  0  0  0]
        [ 1  2 -1 -1  1 -1  0  1  1]
        [ 0 -1  2  1 -1  1  0 -1 -1]
        [ 0 -1  1  2 -1  1  0 -1 -1]
        [ 0  1 -1 -1  2 -1  0  1  1]
        [-1 -1  1  1 -1  2  0 -1 -1]
        [ 0  0  0  0  0  0  4 -1  1]
        [ 0  1 -1 -1  1 -1 -1  4  1]
        [ 0  1 -1 -1  1 -1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  1  1  1  1  0  1]
        [ 0  2 -1  0  0  0  0  0  0]
        [ 0 -1  2  0  0  0  0  0  0]
        [ 1  0  0  2  1  1  1  0  1]
        [ 1  0  0  1  2  0  0  0  0]
        [ 1  0  0  1  0  2  1  0  1]
        [ 1  0  0  1  0  1  2  0  1]
        [ 0  0  0  0  0  0  0  2  0]
        [ 1  0  0  1  0  1  1  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  0  0  1  0  0  0  0]
        [ 0  0  2 -1  1 -1 -1  1 -1]
        [ 0  0 -1  2 -1  1  1 -1  1]
        [ 0  1  1 -1  2 -1 -1  1 -1]
        [ 0  0 -1  1 -1  2  1 -1  1]
        [ 0  0 -1  1 -1  1  2 -1  1]
        [ 0  0  1 -1  1 -1 -1  4 -2]
        [ 0  0 -1  1 -1  1  1 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  1  1  1 -1 -1]
        [ 0  2  1 -1  0  0  0  1  0]
        [ 0  1  2 -1  0  0  0  1  0]
        [ 0 -1 -1  2  0  0  0  0  0]
        [ 1  0  0  0  2  1  1 -1 -1]
        [ 1  0  0  0  1  2  1 -1  0]
        [ 1  0  0  0  1  1  2 -1 -1]
        [-1  1  1  0 -1 -1 -1  4  1]
        [-1  0  0  0 -1  0 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0 -1  0  0 -1 -1  0]
        [ 0  2  0  1  1  1  1  0  0]
        [ 0  0  2  1  1  1  0  1  0]
        [-1  1  1  2  1  1  1  1  0]
        [ 0  1  1  1  2  1  1  0  0]
        [ 0  1  1  1  1  2  1  1  0]
        [-1  1  0  1  1  1  4  1 -1]
        [-1  0  1  1  0  1  1  4  1]
        [ 0  0  0  0  0  0 -1  1  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  0  0 -1]
        [ 1  2  0  0  1  1  0  0 -1]
        [ 1  0  2 -1  1  1  0  0 -1]
        [-1  0 -1  2 -1 -1  0  0  1]
        [ 1  1  1 -1  2  1  0  0 -1]
        [ 1  1  1 -1  1  2  0  0 -1]
        [ 0  0  0  0  0  0  4 -2 -2]
        [ 0  0  0  0  0  0 -2  4  0]
        [-1 -1 -1  1 -1 -1 -2  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 120
        Factored Determinant: 2^3 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1 -1 -1  0 -1]
        [ 1  2 -1  1  0 -1 -1  0 -1]
        [-1 -1  2 -1 -1  1  1  0  1]
        [ 1  1 -1  2  1 -1 -1  0 -1]
        [ 1  0 -1  1  2 -1 -1  0 -1]
        [-1 -1  1 -1 -1  2  1  0  1]
        [-1 -1  1 -1 -1  1  2  0  1]
        [ 0  0  0  0  0  0  0  6  0]
        [-1 -1  1 -1 -1  1  1  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  1 -1  0 -1 -1]
        [ 0  2  0  0  0  0  0  0  0]
        [ 1  0  2 -1  0 -1 -1  0  0]
        [-1  0 -1  2 -1  1  1  1  1]
        [ 1  0  0 -1  2 -1  0 -1 -1]
        [-1  0 -1  1 -1  2  1  0  0]
        [ 0  0 -1  1  0  1  4  1  1]
        [-1  0  0  1 -1  0  1  4  1]
        [-1  0  0  1 -1  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1  1  0  0  0]
        [ 1  2 -1  1  1  1  0  0  0]
        [-1 -1  2  0 -1  0  0  0  0]
        [ 1  1  0  2  0  1  0  0  0]
        [ 1  1 -1  0  2  0  0  0  0]
        [ 1  1  0  1  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2 -1]
        [ 0  0  0  0  0  0  0 -1  8],

        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  1  0  1  1  0]
        [ 0  2 -1  1  0  1  1  1  1]
        [ 0 -1  2  0  0 -1 -1 -1 -1]
        [ 0  1  0  2  0  1  0  1  0]
        [ 1  0  0  0  2  0  1  1  1]
        [ 0  1 -1  1  0  2  0  1  0]
        [ 1  1 -1  0  1  0  4  2  2]
        [ 1  1 -1  1  1  1  2  4  0]
        [ 0  1 -1  0  1  0  2  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  1  0  0  0]
        [ 0  2  1 -1  0  0  1  0  0]
        [ 0  1  2 -1  1  0  1 -1 -1]
        [ 0 -1 -1  2 -1  0 -1  1  0]
        [ 0  0  1 -1  2  0  1 -1 -1]
        [ 1  0  0  0  0  2  0  0  0]
        [ 0  1  1 -1  1  0  2 -1 -1]
        [ 0  0 -1  1 -1  0 -1  4  1]
        [ 0  0 -1  0 -1  0 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1  1  0  0  1  1]
        [ 1  2 -1 -1  1  0  0  0  0]
        [-1 -1  2  1 -1  0  0 -1 -1]
        [-1 -1  1  2 -1  0  0 -1  0]
        [ 1  1 -1 -1  2  0  0  0  1]
        [ 0  0  0  0  0  2  0  1  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 1  0 -1 -1  0  1  0  4  1]
        [ 1  0 -1  0  1  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1 -1 -1  1 -1  0]
        [-1  2  1 -1  1  1  0  0  0]
        [-1  1  2 -1  1  1 -1  1  0]
        [ 1 -1 -1  2 -1 -1  1 -1 -1]
        [-1  1  1 -1  2  1  0  0  0]
        [-1  1  1 -1  1  2  0  0  0]
        [ 1  0 -1  1  0  0  4 -1  0]
        [-1  0  1 -1  0  0 -1  4  0]
        [ 0  0  0 -1  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 90
        Factored Determinant: 2 * 3^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1  1  1  0  0]
        [ 1  2 -1  1  1  1  1 -1 -1]
        [-1 -1  2  0  0  0  0  1  0]
        [ 1  1  0  2  1  1  1  0  0]
        [ 1  1  0  1  2  1  1  0  0]
        [ 1  1  0  1  1  2  1  0 -1]
        [ 1  1  0  1  1  1  2  0  0]
        [ 0 -1  1  0  0  0  0  4 -1]
        [ 0 -1  0  0  0 -1  0 -1 10]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  0  0  0  1 -1]
        [ 1  2  1 -1  0  0  0  1  0]
        [ 1  1  2  0  0  0  0  1  0]
        [-1 -1  0  2  0  0  0  0  1]
        [ 0  0  0  0  2  0  0  1 -1]
        [ 0  0  0  0  0  2  1 -1 -1]
        [ 0  0  0  0  0  1  2 -1  0]
        [ 1  1  1  0  1 -1 -1  4  0]
        [-1  0  0  1 -1 -1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  1  0  0  0 -1]
        [ 0  2 -1  1  0  0  0  1  0]
        [ 1 -1  2 -1  1  0  0 -1  0]
        [-1  1 -1  2 -1  0  0  1  1]
        [ 1  0  1 -1  2  0  0 -1  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  1 -1]
        [ 0  1 -1  1 -1  0  1  4 -1]
        [-1  0  0  1  0  0 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  1  1  0  0 -1]
        [ 0  2  0  0  0  0 -1 -1  0]
        [ 1  0  2 -1  1  1  0  0 -1]
        [-1  0 -1  2  0  0  0  0  0]
        [ 1  0  1  0  2  1  0  0 -1]
        [ 1  0  1  0  1  2  0  0 -1]
        [ 0 -1  0  0  0  0  2  1  0]
        [ 0 -1  0  0  0  0  1  2  0]
        [-1  0 -1  0 -1 -1  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1 -1 -1  0  0  0]
        [ 1  2 -1 -1 -1 -1 -1  1  1]
        [-1 -1  2  1  1  1  0  0  0]
        [-1 -1  1  2  1  1  0  0 -1]
        [-1 -1  1  1  2  1  1 -1 -1]
        [-1 -1  1  1  1  2  0  0  0]
        [ 0 -1  0  0  1  0  4 -2 -2]
        [ 0  1  0  0 -1  0 -2  4  2]
        [ 0  1  0 -1 -1  0 -2  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  1  0 -1]
        [ 0  2  1 -1  1  0  0 -1  0]
        [ 0  1  2  0  1  0  0 -1  0]
        [ 0 -1  0  2 -1  0  0  1  0]
        [ 0  1  1 -1  2  0  0 -1  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 1  0  0  0  0  0  2  0 -1]
        [ 0 -1 -1  1 -1  0  0  2  0]
        [-1  0  0  0  0  0 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  0  0  1  0  0 -1]
        [ 0  2  0 -1  1  0  0  0  1]
        [ 1  0  2  0  0  1  0  0 -1]
        [ 0 -1  0  2 -1  0  0  0 -1]
        [ 0  1  0 -1  2  0  0  0  1]
        [ 1  0  1  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [-1  1 -1 -1  1  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1  1  1  0  1 -1]
        [ 0  2  0  0  0  0  0  0  0]
        [ 1  0  2  1  1  1  0  0 -1]
        [ 1  0  1  2  1  1  0  0 -1]
        [ 1  0  1  1  2  1  0  1 -1]
        [ 1  0  1  1  1  2  0  0 -1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1  0  0  0  1  0  0  2  0]
        [-1  0 -1 -1 -1 -1  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1 -1 -1 -1 -1  0]
        [ 1  2  0  1 -1 -1 -1  0  0]
        [-1  0  2  0  0  1  1  0  0]
        [ 1  1  0  2 -1 -1 -1 -1  0]
        [-1 -1  0 -1  2  1  1  1  0]
        [-1 -1  1 -1  1  2  1  0  0]
        [-1 -1  1 -1  1  1  4  0 -1]
        [-1  0  0 -1  1  0  0  4  1]
        [ 0  0  0  0  0  0 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0 -1]
        [ 0  2 -1 -1 -1 -1  0  1  0]
        [ 0 -1  2  0  0  0  0 -1  0]
        [ 0 -1  0  2  1  1  0 -1  0]
        [ 0 -1  0  1  2  1  0 -1  0]
        [ 0 -1  0  1  1  2  0 -1  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  1 -1 -1 -1 -1  0  2  0]
        [-1  0  0  0  0  0  1  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1 -1  0 -1  0  0]
        [ 1  2  0  1 -1  1 -1  0  0]
        [-1  0  2 -1  1  0  0  0  0]
        [ 1  1 -1  2 -1  1 -1  0  0]
        [-1 -1  1 -1  2 -1  1  0  0]
        [ 0  1  0  1 -1  2 -1  0  0]
        [-1 -1  0 -1  1 -1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0 20],

        Standard Lattice of rank 9 and degree 9
        Determinant: 80
        Factored Determinant: 2^4 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1 -1  0  1  0  0]
        [ 1  2  1  1  0  0  1  0  0]
        [ 1  1  2  1 -1  0  1  0  0]
        [ 1  1  1  2 -1  0  1  0  0]
        [-1  0 -1 -1  2  0 -1  0  0]
        [ 0  0  0  0  0  2 -1  0  0]
        [ 1  1  1  1 -1 -1  2  0  0]
        [ 0  0  0  0  0  0  0  4 -2]
        [ 0  0  0  0  0  0  0 -2  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 20
        Factored Determinant: 2^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1  0  1  1 -1 -1]
        [-1  2 -1  1 -1 -1 -1  0  0]
        [ 1 -1  2 -1  1  1  1 -1 -1]
        [-1  1 -1  2  0 -1 -1  1  1]
        [ 0 -1  1  0  2  0  0  0  0]
        [ 1 -1  1 -1  0  2  1  0 -1]
        [ 1 -1  1 -1  0  1  2 -1 -1]
        [-1  0 -1  1  0  0 -1  4  1]
        [-1  0 -1  1  0 -1 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 20
        Factored Determinant: 2^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  1  1  1  1 -1]
        [-1  2 -1 -1  0 -1 -1 -1  1]
        [ 1 -1  2  1  1  1  1  1 -1]
        [ 1 -1  1  2  1  1  1  1 -1]
        [ 1  0  1  1  2  1  1  1 -1]
        [ 1 -1  1  1  1  2  1  1 -1]
        [ 1 -1  1  1  1  1  2  1 -1]
        [ 1 -1  1  1  1  1  1  2 -1]
        [-1  1 -1 -1 -1 -1 -1 -1  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 20
        Factored Determinant: 2^2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1 -1  1  1  1  0]
        [ 1  2 -1 -1  0  0  0  0  0]
        [-1 -1  2  1  1 -1 -1 -1  0]
        [-1 -1  1  2  1 -1  0 -1  0]
        [-1  0  1  1  2 -1 -1 -1  0]
        [ 1  0 -1 -1 -1  2  1  1  0]
        [ 1  0 -1  0 -1  1  2  1  0]
        [ 1  0 -1 -1 -1  1  1  2  0]
        [ 0  0  0  0  0  0  0  0 20]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 60
        Factored Determinant: 2^2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  1 -1  0  0 -1  0]
        [-1  2  1 -1  1  0  0  1  0]
        [-1  1  2 -1  0  0  0  1  0]
        [ 1 -1 -1  2 -1  0  0 -1  1]
        [-1  1  0 -1  2  0  0  1  0]
        [ 0  0  0  0  0  2  1 -1  1]
        [ 0  0  0  0  0  1  2 -1  1]
        [-1  1  1 -1  1 -1 -1  4  0]
        [ 0  0  0  1  0  1  1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 60
        Factored Determinant: 2^2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  0  1 -1  1 -1 -1]
        [-1  2  1  0 -1  1  0  1  1]
        [ 0  1  2  0  0  1  0  0  0]
        [ 0  0  0  2  0  0  1 -1  1]
        [ 1 -1  0  0  2 -1  1 -1 -1]
        [-1  1  1  0 -1  2 -1  1  1]
        [ 1  0  0  1  1 -1  4 -2  1]
        [-1  1  0 -1 -1  1 -2  4  1]
        [-1  1  0  1 -1  1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 60
        Factored Determinant: 2^2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [2 1 1 0 0 0 0 0 0]
        [1 2 1 1 1 1 0 0 1]
        [1 1 2 1 1 1 0 0 1]
        [0 1 1 2 1 1 0 0 1]
        [0 1 1 1 2 1 0 0 1]
        [0 1 1 1 1 2 0 0 1]
        [0 0 0 0 0 0 2 1 0]
        [0 0 0 0 0 0 1 2 0]
        [0 1 1 1 1 1 0 0 6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 60
        Factored Determinant: 2^2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  1  1 -1  0  0  0]
        [-1  2  1 -1 -1  1  1  0  0]
        [ 0  1  2  0 -1  1  1  0  1]
        [ 1 -1  0  2  1 -1  0  0  0]
        [ 1 -1 -1  1  2 -1  0  0  0]
        [-1  1  1 -1 -1  2  1  0  1]
        [ 0  1  1  0  0  1  2  0  1]
        [ 0  0  0  0  0  0  0  6  3]
        [ 0  0  1  0  0  1  1  3  8],

        Standard Lattice of rank 9 and degree 9
        Determinant: 60
        Factored Determinant: 2^2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  0  1  0  1  0  0]
        [-1  2  0  0 -1  1 -1  1  1]
        [ 0  0  2  0 -1  1 -1  1  1]
        [ 0  0  0  2  0  0  0 -1  0]
        [ 1 -1 -1  0  2 -1  1 -1 -1]
        [ 0  1  1  0 -1  2 -1  1  1]
        [ 1 -1 -1  0  1 -1  2 -1 -1]
        [ 0  1  1 -1 -1  1 -1  4  1]
        [ 0  1  1  0 -1  1 -1  1  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 60
        Factored Determinant: 2^2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  1]
        [ 0  2 -1 -1 -1 -1  1  0  1]
        [ 0 -1  2  1  1  1 -1  0 -1]
        [ 0 -1  1  2  1  1 -1  0 -1]
        [ 0 -1  1  1  2  1 -1  0 -1]
        [ 0 -1  1  1  1  2 -1  0 -1]
        [ 0  1 -1 -1 -1 -1  2  0  1]
        [ 0  0  0  0  0  0  0  2 -1]
        [ 1  1 -1 -1 -1 -1  1 -1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 50
        Factored Determinant: 2 * 5^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  0  0  0  1 -1  1]
        [ 0  2  1  1  0  0  1  0  0]
        [ 1  1  2  1  0  0  1 -1  1]
        [ 0  1  1  2  0  0  1 -1  1]
        [ 0  0  0  0  2  1  0 -1 -1]
        [ 0  0  0  0  1  2  0 -1 -1]
        [ 1  1  1  1  0  0  2 -1  1]
        [-1  0 -1 -1 -1 -1 -1  4 -1]
        [ 1  0  1  1 -1 -1  1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 50
        Factored Determinant: 2 * 5^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  0  1  1]
        [ 1  2  1 -1  1  1  0  1  0]
        [ 1  1  2 -1  0  1  0  0  1]
        [-1 -1 -1  2  0 -1  0 -1  0]
        [ 1  1  0  0  2  0  0  1  0]
        [ 1  1  1 -1  0  2  0  1  1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1  1  0 -1  1  1  0  4  0]
        [ 1  0  1  0  0  1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 50
        Factored Determinant: 2 * 5^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  1  0  1  0  1]
        [ 1  2  0  0  1  0  1 -1  1]
        [ 0  0  2  1  0  1  1 -1  0]
        [ 0  0  1  2  0  1  1 -1  0]
        [ 1  1  0  0  2  0  1  0  1]
        [ 0  0  1  1  0  2  1 -1  0]
        [ 1  1  1  1  1  1  2 -1  1]
        [ 0 -1 -1 -1  0 -1 -1  4  1]
        [ 1  1  0  0  1  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 50
        Factored Determinant: 2 * 5^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1 -1  1  1  1  0]
        [ 1  2 -1  1 -1  1  1  1  0]
        [-1 -1  2  0  1  0  0 -1  0]
        [ 1  1  0  2  0  1  1  1  0]
        [-1 -1  1  0  2 -1 -1  0  0]
        [ 1  1  0  1 -1  2  1  0  0]
        [ 1  1  0  1 -1  1  2  0  0]
        [ 1  1 -1  1  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0 10]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  0  0  0]
        [ 0  2  1  0 -1  0  0  1 -1]
        [ 0  1  2  1 -1  0  0  1 -1]
        [ 0  0  1  2 -1  0  0  1 -1]
        [ 0 -1 -1 -1  2  0  0 -1  1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  1  1  1 -1  0  0  2 -1]
        [ 0 -1 -1 -1  1  0  0 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  0  0  0 -1  0]
        [ 1  2  1  0  0  0  0 -1  0]
        [ 0  1  2  0  0  0  0 -1  0]
        [ 0  0  0  2  0  1  1  0 -1]
        [ 0  0  0  0  2  0  0  0  0]
        [ 0  0  0  1  0  2  1  0 -1]
        [ 0  0  0  1  0  1  2  0  0]
        [-1 -1 -1  0  0  0  0  2  0]
        [ 0  0  0 -1  0 -1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  1  1  0  0  0]
        [ 0  2  1 -1 -1 -1  0  0  0]
        [ 0  1  2 -1  0 -1  0  0  0]
        [ 0 -1 -1  2  0  1  0  0  0]
        [ 1 -1  0  0  2  1  0  0  0]
        [ 1 -1 -1  1  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  4  2]
        [ 0  0  0  0  0  0  0  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 96
        Factored Determinant: 2^5 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  0  0  0  0]
        [ 1  2  1  0  0  0  0  0  0]
        [ 1  1  2  0  0  0  0  1  1]
        [ 0  0  0  2  0  0  0 -1 -1]
        [ 0  0  0  0  2  0  0 -1 -1]
        [ 0  0  0  0  0  2  0 -1 -1]
        [ 0  0  0  0  0  0  2  1  1]
        [ 0  0  1 -1 -1 -1  1  4  3]
        [ 0  0  1 -1 -1 -1  1  3  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  1  1  0  0  0 -1]
        [-1  2  0 -1  0  0  0  0  0]
        [ 0  0  2 -1  0  0  0  0  0]
        [ 1 -1 -1  2  1  0  0 -1 -1]
        [ 1  0  0  1  2  0  0 -1 -1]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2 -1 -1]
        [ 0  0  0 -1 -1  0 -1  4  2]
        [-1  0  0 -1 -1  0 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  1  0  0  0]
        [ 1  2  1 -1 -1  1  0  0  0]
        [ 1  1  2  0  0  1  0  0  0]
        [ 0 -1  0  2  1 -1  0  0  0]
        [ 0 -1  0  1  2 -1  0  0  0]
        [ 1  1  1 -1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  1  1  1 -1]
        [ 0  2 -1  1 -1  0  0 -1 -1]
        [ 0 -1  2 -1  1  0  0  1  1]
        [ 0  1 -1  2  0  0  0 -1 -1]
        [ 0 -1  1  0  2  0  0  0  0]
        [ 1  0  0  0  0  2  1  1 -1]
        [ 1  0  0  0  0  1  2  1 -1]
        [ 1 -1  1 -1  0  1  1  4  1]
        [-1 -1  1 -1  0 -1 -1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0 -1  1  0  0  0  1]
        [ 1  2 -1 -1  1  0  0  0  1]
        [ 0 -1  2  0 -1  0  0  0  0]
        [-1 -1  0  2 -1  0  0  0 -1]
        [ 1  1 -1 -1  2  0  0  0  1]
        [ 0  0  0  0  0  2  1  0  0]
        [ 0  0  0  0  0  1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 1  1  0 -1  1  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1 -1  1  0  0  0]
        [ 1  2 -1  1 -1  1  1  1 -1]
        [-1 -1  2 -1  1 -1 -1 -1  1]
        [ 1  1 -1  2 -1  1  1  0 -1]
        [-1 -1  1 -1  2 -1  0  0  0]
        [ 1  1 -1  1 -1  2  0  0  0]
        [ 0  1 -1  1  0  0  4  2 -2]
        [ 0  1 -1  0  0  0  2  4 -2]
        [ 0 -1  1 -1  0  0 -2 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1  1  0  1  0 -1]
        [ 0  2  0  0  0  0  0  0  1]
        [ 1  0  2  1  1  0  1  0 -1]
        [ 1  0  1  2  1  0  1  0 -1]
        [ 1  0  1  1  2  0  1  0  0]
        [ 0  0  0  0  0  2  0  0  1]
        [ 1  0  1  1  1  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [-1  1 -1 -1  0  1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  0  1  0  0  0]
        [ 1  2  1  1  1  1  0  0  0]
        [ 0  1  2  1  1  1  0  0  0]
        [ 0  1  1  2  1  1  0  0  0]
        [ 0  1  1  1  2  1 -1  1  0]
        [ 1  1  1  1  1  2 -1  1  0]
        [ 0  0  0  0 -1 -1  4 -2  1]
        [ 0  0  0  0  1  1 -2  4  1]
        [ 0  0  0  0  0  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 72
        Factored Determinant: 2^3 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1 -1 -1 -1 -1  0]
        [ 1  2  1  1  0 -1 -1 -1  0]
        [ 1  1  2  1 -1 -1 -1 -1  0]
        [ 1  1  1  2 -1 -1 -1 -1  0]
        [-1  0 -1 -1  2  1  1  1  0]
        [-1 -1 -1 -1  1  2  1  1  0]
        [-1 -1 -1 -1  1  1  2  1  0]
        [-1 -1 -1 -1  1  1  1  4  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 54
        Factored Determinant: 2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1 -1  1  1  1  0]
        [ 0  2  0  1  1  0  0  0  1]
        [ 1  0  2 -1 -1  0  1  0 -1]
        [-1  1 -1  2  1  0 -1  0  1]
        [-1  1 -1  1  2 -1 -1 -1  1]
        [ 1  0  0  0 -1  4  2  3  0]
        [ 1  0  1 -1 -1  2  4  2 -2]
        [ 1  0  0  0 -1  3  2  4 -1]
        [ 0  1 -1  1  1  0 -2 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 54
        Factored Determinant: 2 * 3^3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  1  0  0]
        [ 0  2  0  1  1 -1  0  1  0]
        [ 0  0  2  1  1  0  0  1  0]
        [ 0  1  1  2  1 -1  0  1  0]
        [ 0  1  1  1  2  0  0  1  0]
        [ 0 -1  0 -1  0  2  0 -1  0]
        [ 1  0  0  0  0  0  2  0  0]
        [ 0  1  1  1  1 -1  0  2  0]
        [ 0  0  0  0  0  0  0  0  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  0 -1  0  0  0]
        [ 1  2  1 -1  1 -1  0  0  0]
        [ 1  1  2 -1  1 -1  0  0 -1]
        [-1 -1 -1  2  0  1  0  0  0]
        [ 0  1  1  0  2  0  0  0 -1]
        [-1 -1 -1  1  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0 -1  0 -1  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1 -1  0  0  1  0]
        [-1  2  1  1  1  0  0 -1  0]
        [ 0  1  2  1  0  0  0 -1  0]
        [-1  1  1  2  0  0  0 -1  0]
        [-1  1  0  0  2  0  0 -1  0]
        [ 0  0  0  0  0  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  0]
        [ 1 -1 -1 -1 -1  0  0  2  0]
        [ 0  0  0  0  0  0  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0 -1  0  1  1  0  0]
        [-1  2 -1  1  1 -1 -1  0  0]
        [ 0 -1  2 -1 -1  0  0  0  0]
        [-1  1 -1  2  1 -1 -1  0  0]
        [ 0  1 -1  1  2 -1 -1  0  0]
        [ 1 -1  0 -1 -1  2  1  0  0]
        [ 1 -1  0 -1 -1  1  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0  0  0  0  0  0  0  0 12],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1  1  1  0  0  0]
        [ 0  2  0  0  0  0  1  1 -1]
        [ 1  0  2  0  1  1  0  0  0]
        [ 1  0  0  2  0  1  0  0  0]
        [ 1  0  1  0  2  0  0  0  0]
        [ 1  0  1  1  0  2  0  0  0]
        [ 0  1  0  0  0  0  2  1 -1]
        [ 0  1  0  0  0  0  1  2  0]
        [ 0 -1  0  0  0  0 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  1  0  0  0 -1  0]
        [ 1  2 -1  1  0  0  0 -1 -1]
        [ 0 -1  2 -1  0  0  0  0  1]
        [ 1  1 -1  2 -1  0  0 -1 -1]
        [ 0  0  0 -1  2  0  0  0  0]
        [ 0  0  0  0  0  2  0  1  1]
        [ 0  0  0  0  0  0  2 -1 -1]
        [-1 -1  0 -1  0  1 -1  4  2]
        [ 0 -1  1 -1  0  1 -1  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  1  1  0  0  0]
        [-1  2 -1 -1  0 -1  0  0  0]
        [ 1 -1  2  1  1  1  0  0  0]
        [ 1 -1  1  2  1  1  0  0  0]
        [ 1  0  1  1  2  1  0  0  0]
        [ 1 -1  1  1  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0 -1]
        [ 0  0  0  0  0  0  0  2 -1]
        [ 0  0  0  0  0  0 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 48
        Factored Determinant: 2^4 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  1  0  0]
        [ 1  2  1 -1  1  1  1 -1  0]
        [ 1  1  2 -1  1  1  0  0  0]
        [-1 -1 -1  2 -1 -1 -1  0  0]
        [ 1  1  1 -1  2  1  1  0  0]
        [ 1  1  1 -1  1  2  1  0  0]
        [ 1  1  0 -1  1  1  2  0  0]
        [ 0 -1  0  0  0  0  0  4  0]
        [ 0  0  0  0  0  0  0  0  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 30
        Factored Determinant: 2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1 -1  1  0  0  1]
        [ 1  2 -1  1  0  1  0 -1  1]
        [-1 -1  2 -1  1 -1  0  0  0]
        [ 1  1 -1  2 -1  1  0 -1  1]
        [-1  0  1 -1  2 -1  0  0  0]
        [ 1  1 -1  1 -1  2  0 -1  1]
        [ 0  0  0  0  0  0  2 -1  1]
        [ 0 -1  0 -1  0 -1 -1  4 -2]
        [ 1  1  0  1  0  1  1 -2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 30
        Factored Determinant: 2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [2 1 1 1 1 0 0 0 0]
        [1 2 1 1 1 0 0 0 0]
        [1 1 2 1 0 1 0 0 0]
        [1 1 1 2 1 1 0 0 0]
        [1 1 0 1 2 0 0 0 0]
        [0 0 1 1 0 2 0 0 0]
        [0 0 0 0 0 0 2 1 1]
        [0 0 0 0 0 0 1 2 0]
        [0 0 0 0 0 0 1 0 4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 30
        Factored Determinant: 2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  0  0  1  0  0  0]
        [-1  2  1  1  1 -1  0  0  0]
        [-1  1  2  1  1 -1 -1  0  0]
        [ 0  1  1  2  1  0 -1  0  0]
        [ 0  1  1  1  2  0 -1  0  0]
        [ 1 -1 -1  0  0  2  0  0  0]
        [ 0  0 -1 -1 -1  0  2  0  0]
        [ 0  0  0  0  0  0  0  2 -1]
        [ 0  0  0  0  0  0  0 -1  8],

        Standard Lattice of rank 9 and degree 9
        Determinant: 30
        Factored Determinant: 2 * 3 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0 -1  0  1  0  0  0]
        [ 1  2  1 -1  0  1 -1 -1  0]
        [ 0  1  2 -1 -1  1 -1 -1  0]
        [-1 -1 -1  2  1 -1  1  1  0]
        [ 0  0 -1  1  2  0  1  1  0]
        [ 1  1  1 -1  0  2  0  0  0]
        [ 0 -1 -1  1  1  0  2  1  0]
        [ 0 -1 -1  1  1  0  1  2  0]
        [ 0  0  0  0  0  0  0  0 30]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 56
        Factored Determinant: 2^3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  0  0  0  0  1]
        [ 0  2  0  0  0  0  0  0  0]
        [ 1  0  2 -1  0  1  1 -1  1]
        [-1  0 -1  2  0  0 -1  1  0]
        [ 0  0  0  0  2  0  0  0  0]
        [ 0  0  1  0  0  2  0 -1  0]
        [ 0  0  1 -1  0  0  2 -1  0]
        [ 0  0 -1  1  0 -1 -1  2  0]
        [ 1  0  1  0  0  0  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 56
        Factored Determinant: 2^3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0 -1  0  0  1 -1]
        [ 1  2  1  0 -1  0  0  1 -1]
        [ 1  1  2  0  0  0  0  1 -1]
        [ 0  0  0  2  0  0  0  0  0]
        [-1 -1  0  0  2  0  0 -1  1]
        [ 0  0  0  0  0  2  1  0 -1]
        [ 0  0  0  0  0  1  2  0 -1]
        [ 1  1  1  0 -1  0  0  2 -1]
        [-1 -1 -1  0  1 -1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 56
        Factored Determinant: 2^3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1 -1  0  0  0  0  0]
        [ 0  2  1 -1  0  0  0  0  0]
        [ 1  1  2 -1  0  0  0  0  0]
        [-1 -1 -1  2  0  0  0  0  0]
        [ 0  0  0  0  2  1  1  1 -1]
        [ 0  0  0  0  1  2  1  1 -1]
        [ 0  0  0  0  1  1  2  1  0]
        [ 0  0  0  0  1  1  1  2  0]
        [ 0  0  0  0 -1 -1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 56
        Factored Determinant: 2^3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  1  1  1  1  1]
        [ 1  2 -1  1  0  1  0  0  0]
        [-1 -1  2 -1 -1 -1 -1 -1 -1]
        [ 1  1 -1  2  1  1  0  0  0]
        [ 1  0 -1  1  2  1  1  1  1]
        [ 1  1 -1  1  1  2  1  1  1]
        [ 1  0 -1  0  1  1  4  2  2]
        [ 1  0 -1  0  1  1  2  4  2]
        [ 1  0 -1  0  1  1  2  2  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 56
        Factored Determinant: 2^3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1 -1  0  1  1  0  0 -1]
        [-1  2  1  0 -1 -1  0  0  1]
        [-1  1  2  0 -1 -1  0  0  0]
        [ 0  0  0  2  0  0  0  0  1]
        [ 1 -1 -1  0  2  1  0  0  0]
        [ 1 -1 -1  0  1  2  0  0  0]
        [ 0  0  0  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [-1  1  0  1  0  0  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 56
        Factored Determinant: 2^3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1 -1 -1 -1  1 -1  1]
        [ 1  2 -1 -1  0 -1  1  0  1]
        [-1 -1  2  1  1  1 -1  0 -1]
        [-1 -1  1  2  1  1 -1  0 -1]
        [-1  0  1  1  2  1 -1  0 -1]
        [-1 -1  1  1  1  2 -1  0 -1]
        [ 1  1 -1 -1 -1 -1  2  0  1]
        [-1  0  0  0  0  0  0  4  1]
        [ 1  1 -1 -1 -1 -1  1  1  6]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 42
        Factored Determinant: 2 * 3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  0  0 -1  0 -1  0  1]
        [-1  2 -1  0  1 -1  1  1 -1]
        [ 0 -1  2  0 -1  1 -1 -1  0]
        [ 0  0  0  2  0  0  0  0  0]
        [-1  1 -1  0  2  0  1  0  0]
        [ 0 -1  1  0  0  2  0 -1  0]
        [-1  1 -1  0  1  0  2  0 -1]
        [ 0  1 -1  0  0 -1  0  4  0]
        [ 1 -1  0  0  0  0 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 42
        Factored Determinant: 2 * 3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1 -1 -1 -1  0 -1]
        [-1  2 -1  1  1  1  0  0  0]
        [ 1 -1  2 -1  0  0 -1  0 -1]
        [-1  1 -1  2  0  1  0  0  1]
        [-1  1  0  0  2  1  0  0  0]
        [-1  1  0  1  1  2  0  0  0]
        [-1  0 -1  0  0  0  2  0  1]
        [ 0  0  0  0  0  0  0  2  0]
        [-1  0 -1  1  0  0  1  0 12],

        Standard Lattice of rank 9 and degree 9
        Determinant: 42
        Factored Determinant: 2 * 3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  0  0  0  0  1  1  1]
        [ 0  2 -1 -1  1  1  0 -1 -1]
        [ 0 -1  2  1 -1  0  0  1  0]
        [ 0 -1  1  2 -1 -1  0  0  1]
        [ 0  1 -1 -1  2  1  0  0 -1]
        [ 0  1  0 -1  1  2  0  0 -1]
        [ 1  0  0  0  0  0  2  1  0]
        [ 1 -1  1  0  0  0  1  4  1]
        [ 1 -1  0  1 -1 -1  0  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 42
        Factored Determinant: 2 * 3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1 -1  1  1  1  0  1]
        [ 1  2  1 -1  1  1  1  0  1]
        [ 1  1  2 -1  1  1  1  0  1]
        [-1 -1 -1  2 -1 -1 -1  0 -1]
        [ 1  1  1 -1  2  1  1  0  1]
        [ 1  1  1 -1  1  2  1  0  1]
        [ 1  1  1 -1  1  1  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [ 1  1  1 -1  1  1  1  1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 42
        Factored Determinant: 2 * 3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  0  0  1  1  1  0]
        [ 1  2  1  0  0  1  1  1  1]
        [ 1  1  2  0  0  1  0  0  1]
        [ 0  0  0  2 -1  0  0  0  0]
        [ 0  0  0 -1  2  0  0  0  0]
        [ 1  1  1  0  0  2  0  1  1]
        [ 1  1  0  0  0  0  2  1  0]
        [ 1  1  0  0  0  1  1  2  0]
        [ 0  1  1  0  0  1  0  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 42
        Factored Determinant: 2 * 3 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  0  1  1  0  0]
        [-1  2 -1 -1  0 -1 -1  0  0]
        [ 1 -1  2  1  1  0  0 -1  0]
        [ 1 -1  1  2  1  1  1 -1  0]
        [ 0  0  1  1  2  0  0 -1  0]
        [ 1 -1  0  1  0  2  1  0  0]
        [ 1 -1  0  1  0  1  2  0  0]
        [ 0  0 -1 -1 -1  0  0  2  0]
        [ 0  0  0  0  0  0  0  0 42]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 28
        Factored Determinant: 2^2 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  1  0  0  0  1]
        [ 1  2 -1 -1  1 -1  0  0  0]
        [ 0 -1  2  1 -1  1  0  0  0]
        [ 0 -1  1  2 -1  1  0  0  0]
        [ 1  1 -1 -1  2 -1  0  0  1]
        [ 0 -1  1  1 -1  2  0  0  0]
        [ 0  0  0  0  0  0  2  1 -1]
        [ 0  0  0  0  0  0  1  2  0]
        [ 1  0  0  0  1  0 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 28
        Factored Determinant: 2^2 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1 -1  1 -1  1  1  0]
        [ 0  2  0  1 -1  1  0 -1  0]
        [-1  0  2  1 -1  1  0 -1  0]
        [-1  1  1  2 -1  1 -1 -1  0]
        [ 1 -1 -1 -1  2 -1  0  1  0]
        [-1  1  1  1 -1  2  0 -1  0]
        [ 1  0  0 -1  0  0  2  0  0]
        [ 1 -1 -1 -1  1 -1  0  4 -1]
        [ 0  0  0  0  0  0  0 -1  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 28
        Factored Determinant: 2^2 * 7
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1 -1  1  0  1  1]
        [-1  2 -1 -1  0  0  0 -1  0]
        [ 1 -1  2  1 -1  1  0  0  1]
        [ 1 -1  1  2 -1  0  0  1  0]
        [-1  0 -1 -1  2 -1  0  0 -1]
        [ 1  0  1  0 -1  2  0  0  1]
        [ 0  0  0  0  0  0  2  1 -1]
        [ 1 -1  0  1  0  0  1  4 -1]
        [ 1  0  1  0 -1  1 -1 -1  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  0  0  1  1  0  0 -1]
        [ 1  2  1 -1  1  1  0  0 -1]
        [ 0  1  2 -1  0  1  0  0  0]
        [ 0 -1 -1  2 -1 -1  0  0  1]
        [ 1  1  0 -1  2  1  0  0 -1]
        [ 1  1  1 -1  1  2  0  0 -1]
        [ 0  0  0  0  0  0  2  0  0]
        [ 0  0  0  0  0  0  0  2  0]
        [-1 -1  0  1 -1 -1  0  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  0  0  0  0  0]
        [ 1  2  1  1  0  0  0  0  0]
        [ 1  1  2  1  1  0  0  0  0]
        [ 1  1  1  2  1  0  0  0  1]
        [ 0  0  1  1  2  0  0  0  1]
        [ 0  0  0  0  0  2  1  1 -1]
        [ 0  0  0  0  0  1  2  1 -1]
        [ 0  0  0  0  0  1  1  2  0]
        [ 0  0  0  1  1 -1 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0  1  1  1  1  1 -1  1]
        [ 0  2  1  1  1  1  1 -1  1]
        [ 1  1  2  1  1  1  1 -1  1]
        [ 1  1  1  2  1  1  1 -1  1]
        [ 1  1  1  1  2  1  1 -1  1]
        [ 1  1  1  1  1  2  1 -1  1]
        [ 1  1  1  1  1  1  2 -1  1]
        [-1 -1 -1 -1 -1 -1 -1  4 -2]
        [ 1  1  1  1  1  1  1 -2  4]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1 -1  1  0  1 -1  0]
        [-1  2 -1  0 -1  0 -1  1  0]
        [ 1 -1  2 -1  1  0  1 -1 -1]
        [-1  0 -1  2  0  0 -1  0  1]
        [ 1 -1  1  0  2  0  0 -1  0]
        [ 0  0  0  0  0  2  0 -1  1]
        [ 1 -1  1 -1  0  0  2  0 -1]
        [-1  1 -1  0 -1 -1  0  4  0]
        [ 0  0 -1  1  0  1 -1  0  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 24
        Factored Determinant: 2^3 * 3
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1 -1 -1 -1  0 -1]
        [ 1  2 -1  1 -1 -1 -1  0 -1]
        [-1 -1  2 -1  0  0  0  0  0]
        [ 1  1 -1  2  0  0 -1  0  0]
        [-1 -1  0  0  2  1  1  0  1]
        [-1 -1  0  0  1  2  1  0  1]
        [-1 -1  0 -1  1  1  2  0  1]
        [ 0  0  0  0  0  0  0  2  1]
        [-1 -1  0  0  1  1  1  1  8]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 18
        Factored Determinant: 2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  0  1  0  0  0  0]
        [-1  2 -1  1 -1  0  0  0 -1]
        [ 1 -1  2 -1  1  1  1  0  1]
        [ 0  1 -1  2 -1 -1 -1  0 -1]
        [ 1 -1  1 -1  2  1  1  0  1]
        [ 0  0  1 -1  1  2  1  0  1]
        [ 0  0  1 -1  1  1  2  0  1]
        [ 0  0  0  0  0  0  0  2  0]
        [ 0 -1  1 -1  1  1  1  0  6],

        Standard Lattice of rank 9 and degree 9
        Determinant: 18
        Factored Determinant: 2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1 -1  1  0  1  0  0  1]
        [ 1  2 -1  1 -1  0  0  0  0]
        [-1 -1  2 -1  1 -1  0  0 -1]
        [ 1  1 -1  2 -1  1  0  0  1]
        [ 0 -1  1 -1  2  0  0  0  0]
        [ 1  0 -1  1  0  2  0  0  1]
        [ 0  0  0  0  0  0  2  1 -1]
        [ 0  0  0  0  0  0  1  2 -1]
        [ 1  0 -1  1  0  1 -1 -1  4],

        Standard Lattice of rank 9 and degree 9
        Determinant: 18
        Factored Determinant: 2 * 3^2
        Minimum: 2
        Inner Product Matrix:
        [ 2  1  1  1  0  0  0  0  0]
        [ 1  2  1  1 -1  1  1  1  0]
        [ 1  1  2  1 -1  1  1  1  0]
        [ 1  1  1  2  0  1  1  1  0]
        [ 0 -1 -1  0  2 -1 -1 -1  0]
        [ 0  1  1  1 -1  2  1  1  0]
        [ 0  1  1  1 -1  1  2  1  0]
        [ 0  1  1  1 -1  1  1  2  0]
        [ 0  0  0  0  0  0  0  0 18]
    ],
    [
        Standard Lattice of rank 9 and degree 9
        Determinant: 10
        Factored Determinant: 2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2 -1  1  1  0  0  0  0  0]
        [-1  2 -1 -1 -1  1  1  1  0]
        [ 1 -1  2  1  1 -1 -1 -1  0]
        [ 1 -1  1  2  0 -1 -1 -1  0]
        [ 0 -1  1  0  2 -1 -1 -1  0]
        [ 0  1 -1 -1 -1  2  1  1  0]
        [ 0  1 -1 -1 -1  1  2  1  0]
        [ 0  1 -1 -1 -1  1  1  2  0]
        [ 0  0  0  0  0  0  0  0 10],

        Standard Lattice of rank 9 and degree 9
        Determinant: 10
        Factored Determinant: 2 * 5
        Minimum: 2
        Inner Product Matrix:
        [ 2  0 -1 -1  1 -1 -1  0 -1]
        [ 0  2 -1 -1  0 -1  0  0  0]
        [-1 -1  2  1 -1  1  1  0  1]
        [-1 -1  1  2 -1  1  0  0  1]
        [ 1  0 -1 -1  2 -1 -1  0 -1]
        [-1 -1  1  1 -1  2  1  0  1]
        [-1  0  1  0 -1  1  2  0  1]
        [ 0  0  0  0  0  0  0  2  0]
        [-1  0  1  1 -1  1  1  0  4]
    ]
]



///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////

//FILE Remaining7Lattices:

[
    Lattice of rank 17 and degree 26
    Determinant: 512
    Factored Determinant: 2^9
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0 
    0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2 
    2)
    Basis Denominator: 2,

    Lattice of rank 17 and degree 22
    Determinant: 128
    Factored Determinant: 2^7
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2 -2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2)
    Basis Denominator: 2,

    Lattice of rank 17 and degree 18
    Determinant: 32
    Factored Determinant: 2^5
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -2 -2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2 -2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2)
    Basis Denominator: 2,

    Lattice of rank 17 and degree 21
    Determinant: 18
    Factored Determinant: 2 * 3^2
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  1  1  1  1 -1 -1 -1 -1  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2)
    Basis Denominator: 2,

    Lattice of rank 17 and degree 20
    Determinant: 8
    Factored Determinant: 2^3
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  1  1  1  1 -1 -1 -1 -1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2)
    Basis Denominator: 2,

    Lattice of rank 17 and degree 18
    Determinant: 12
    Factored Determinant: 2^2 * 3
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -2 -2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2)
    Basis Denominator: 2,

    Lattice of rank 17 and degree 17
    Determinant: 8
    Factored Determinant: 2^3
    Basis:
    ( 4  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    (-2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  2  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  2  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  2  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  2  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  2  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  2  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2)
    Basis Denominator: 2
    Inner Product Matrix:
    [ 1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  2 -1  1  1 -1  1 -1  0  1]
    [ 0  0  0  0  0  0  0  0 -1  2 -1 -1  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  1 -1  2  1 -1  1 -1  0  1]
    [ 0  0  0  0  0  0  0  0  1 -1  1  2  0  0 -1  0  1]
    [ 0  0  0  0  0  0  0  0 -1  0 -1  0  2 -1  1  0 -1]
    [ 0  0  0  0  0  0  0  0  1  0  1  0 -1  2 -1  0  1]
    [ 0  0  0  0  0  0  0  0 -1  0 -1 -1  1 -1  2  0 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -1]
    [ 0  0  0  0  0  0  0  0  1  0  1  1 -1  1 -1 -1  4]
]

///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////
///////////////////////////////////////////////////////////////////

//FILE Remaining7NonRootOverlattices:

[
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 512
        Factored Determinant: 2^9
        Minimum: 2
        Kissing Number: 90 
        Inner Product Matrix:
        [ 2  0 -1 -1  1 -1  1  0  0  1  1  1  1 -1  1  1  1]
        [ 0  2  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1]
        [-1  0  2  1 -1  0 -1  0  0 -1 -1 -1 -1  1 -1 -1 -1]
        [-1  0  1  2 -1  0 -1  0  0  0  0  0  0  0  0  0  0]
        [ 1  0 -1 -1  2  0  1  0  0  1  1  1  1 -1  1  1  1]
        [-1  0  0  0  0  2  0  0  0  0 -1 -1 -1  1 -1 -1 -1]
        [ 1  0 -1 -1  1  0  2  0  0  1  0  0  0  0  0  0  0]
        [ 0  0  0  0  0  0  0  2  0  0  0  0  0  0  0  0  0]
        [ 0  0  0  0  0  0  0  0  2  0  0  0  0  0  0  0  0]
        [ 1  0 -1  0  1  0  1  0  0  2  1  1  1 -1  1  1  1]
        [ 1  1 -1  0  1 -1  0  0  0  1  4  2  2 -1  2  2  2]
        [ 1  1 -1  0  1 -1  0  0  0  1  2  4  2 -1  2  2  2]
        [ 1  1 -1  0  1 -1  0  0  0  1  2  2  4 -1  2  2  2]
        [-1  1  1  0 -1  1  0  0  0 -1 -1 -1 -1  4 -1 -1 -1]
        [ 1  1 -1  0  1 -1  0  0  0  1  2  2  2 -1  4  2  2]
        [ 1  1 -1  0  1 -1  0  0  0  1  2  2  2 -1  2  4  2]
        [ 1  1 -1  0  1 -1  0  0  0  1  2  2  2 -1  2  2  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 512
        Factored Determinant: 2^9
        Minimum: 2
        Kissing Number: 130 
        Inner Product Matrix:
        [ 2  0  1  1  1 -1  0  1  0 -1 -1 -1  1 -1  0  0 -1]
        [ 0  2  0  0  0  0  0  0  0  1  1  1 -1  1  0  0  1]
        [ 1  0  2  1  1 -1  0  1  1 -1 -1 -1  1 -1  0  0 -1]
        [ 1  0  1  2  1  0  0  1  0 -1 -1 -1  0 -1  0  0 -1]
        [ 1  0  1  1  2  0  0  1  1  0  0  0  1  0  0  0  0]
        [-1  0 -1  0  0  2  0 -1  0  1  1  1 -1  1  0  0  1]
        [ 0  0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0]
        [ 1  0  1  1  1 -1  0  2  0 -1 -1 -1  1 -1  0  0 -1]
        [ 0  0  1  0  1  0  0  0  2  0  0  0  1  0  0  0  0]
        [-1  1 -1 -1  0  1  0 -1  0  4  2  2 -1  2  1 -1  1]
        [-1  1 -1 -1  0  1  0 -1  0  2  4  2 -1  2  1 -1  1]
        [-1  1 -1 -1  0  1  0 -1  0  2  2  4 -1  2 -1 -1  3]
        [ 1 -1  1  0  1 -1  0  1  1 -1 -1 -1  4 -1 -1  1  0]
        [-1  1 -1 -1  0  1  0 -1  0  2  2  2 -1  4  1 -1  1]
        [ 0  0  0  0  0  0  0  0  0  1  1 -1 -1  1  4 -2 -3]
        [ 0  0  0  0  0  0  0  0  0 -1 -1 -1  1 -1 -2  4  1]
        [-1  1 -1 -1  0  1  0 -1  0  1  1  3  0  1 -3  1  6]
    ],
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Kissing Number: 98 
        Inner Product Matrix:
        [ 2  0  0  0  1  1  1 -1  1  0  1  1  1 -1  0  1  1]
        [ 0  2  0  0  0  0  0 -1  0  0  1  1  1 -1  1  1  1]
        [ 0  0  2 -1  0  0  0  0  0  0  0  1  0  0  0 -1  0]
        [ 0  0 -1  2  0  0  0  0  0  0  0 -1  0  0  0  1  0]
        [ 1  0  0  0  2  1  0 -1  1  0  1  1  1 -1  0  1  1]
        [ 1  0  0  0  1  2  1 -1  1  0  1  0  1 -1  1  0  1]
        [ 1  0  0  0  0  1  2 -1  1  0  0  0  0  0  1  0  0]
        [-1 -1  0  0 -1 -1 -1  2 -1  0 -1 -1 -1  1 -1 -1 -1]
        [ 1  0  0  0  1  1  1 -1  2  0  0  1  0  0  0  1  0]
        [ 0  0  0  0  0  0  0  0  0  2  1  1  1 -1  1  1  1]
        [ 1  1  0  0  1  1  0 -1  0  1  4  1  2 -2  1  1  2]
        [ 1  1  1 -1  1  0  0 -1  1  1  1  4  1 -1  0  2  1]
        [ 1  1  0  0  1  1  0 -1  0  1  2  1  4 -2  1  1  2]
        [-1 -1  0  0 -1 -1  0  1  0 -1 -2 -1 -2  4 -1 -1 -2]
        [ 0  1  0  0  0  1  1 -1  0  1  1  0  1 -1  4  0  1]
        [ 1  1 -1  1  1  0  0 -1  1  1  1  2  1 -1  0  4  1]
        [ 1  1  0  0  1  1  0 -1  0  1  2  1  2 -2  1  1  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 128
        Factored Determinant: 2^7
        Minimum: 2
        Kissing Number: 90 
        Inner Product Matrix:
        [ 2  0  1  0  1  1  0 -1  1  0  0  0  1  1  1  1  1]
        [ 0  2  0  0  0  0  1  0  0  1  0  0 -1 -1 -1 -1 -1]
        [ 1  0  2  0  1  1  0 -1  1  0  0  1  1  1  1  1  1]
        [ 0  0  0  2  0  0  1  0  0  0 -1  1 -1  0  0  0  0]
        [ 1  0  1  0  2  0  0  0  0  0  0  0  1  1  1  1  1]
        [ 1  0  1  0  0  2  0 -1  1  0  0  0  1  1  1  1  1]
        [ 0  1  0  1  0  0  2  0  0  1 -1  1 -1 -1 -1 -1 -1]
        [-1  0 -1  0  0 -1  0  2 -1  0  0 -1  0  0  0  0  0]
        [ 1  0  1  0  0  1  0 -1  2  0  0  0  1  1  1  1  1]
        [ 0  1  0  0  0  0  1  0  0  2  0  0  0 -1 -1 -1 -1]
        [ 0  0  0 -1  0  0 -1  0  0  0  2 -1  0  0  0  0  0]
        [ 0  0  1  1  0  0  1 -1  0  0 -1  4 -1 -1 -1 -1 -1]
        [ 1 -1  1 -1  1  1 -1  0  1  0  0 -1  4  2  2  2  2]
        [ 1 -1  1  0  1  1 -1  0  1 -1  0 -1  2  4  2  2  2]
        [ 1 -1  1  0  1  1 -1  0  1 -1  0 -1  2  2  4  2  2]
        [ 1 -1  1  0  1  1 -1  0  1 -1  0 -1  2  2  2  4  2]
        [ 1 -1  1  0  1  1 -1  0  1 -1  0 -1  2  2  2  2  4]
    ],
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Kissing Number: 106 
        Inner Product Matrix:
        [ 2  0  0 -1 -1 -1  1 -1  0  1 -1  1 -1  1 -1  1  1]
        [ 0  2  1  0  0  0  0  0 -1  0  0  0  1  0  0  0  0]
        [ 0  1  2  0  0  0  0  0 -1  0  0  0  1 -1  1 -1 -1]
        [-1  0  0  2  1  1 -1  1  0 -1  1 -1  1  0  1  0  0]
        [-1  0  0  1  2  1 -1  1  0 -1  1 -1  0 -1  0 -1 -1]
        [-1  0  0  1  1  2 -1  1  0 -1  1 -1  0 -1  1  0 -1]
        [ 1  0  0 -1 -1 -1  2 -1  0  1 -1  1  0  0 -1  0  1]
        [-1  0  0  1  1  1 -1  2  0 -1  1 -1  0 -1  1  0 -1]
        [ 0 -1 -1  0  0  0  0  0  2  0  0  0 -1  1  0  1  1]
        [ 1  0  0 -1 -1 -1  1 -1  0  2 -1  1  0  0 -1  0  1]
        [-1  0  0  1  1  1 -1  1  0 -1  2 -1  1 -1  0  0 -1]
        [ 1  0  0 -1 -1 -1  1 -1  0  1 -1  2  0  1 -1  0  1]
        [-1  1  1  1  0  0  0  0 -1  0  1  0  4 -1  0 -1  0]
        [ 1  0 -1  0 -1 -1  0 -1  1  0 -1  1 -1  4  0  2  2]
        [-1  0  1  1  0  1 -1  1  0 -1  0 -1  0  0  4  0 -1]
        [ 1  0 -1  0 -1  0  0  0  1  0  0  0 -1  2  0  4  2]
        [ 1  0 -1  0 -1 -1  1 -1  1  1 -1  1  0  2 -1  2  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 32
        Factored Determinant: 2^5
        Minimum: 2
        Kissing Number: 114 
        Inner Product Matrix:
        [ 2 -1  0  0  0  0  0 -1  0 -1 -1  0  0  0 -1  0  1]
        [-1  2  0  0  0  0  0  1  0  1  1  1  1  1  0 -1  0]
        [ 0  0  2 -1  0  1  1  0  0  0  0  0  0  0  0  0  0]
        [ 0  0 -1  2  1 -1 -1  0  1  0  0 -1  1  1  1 -1 -1]
        [ 0  0  0  1  2 -1 -1  0  1  0  0 -1  1  1  1 -1 -1]
        [ 0  0  1 -1 -1  2  1  0  0  0  0  0  0  0  0  0  0]
        [ 0  0  1 -1 -1  1  2  0 -1  0  0  0 -1  0  0  1  1]
        [-1  1  0  0  0  0  0  2  0  1  1  1  1  0  1  0 -1]
        [ 0  0  0  1  1  0 -1  0  2  0  0 -1  1  1  1 -1 -1]
        [-1  1  0  0  0  0  0  1  0  2  1  1  1  0  1  0 -1]
        [-1  1  0  0  0  0  0  1  0  1  2  1  1  1  1 -1 -1]
        [ 0  1  0 -1 -1  0  0  1 -1  1  1  4  1  0 -1  0  0]
        [ 0  1  0  1  1  0 -1  1  1  1  1  1  4  2  1 -2 -2]
        [ 0  1  0  1  1  0  0  0  1  0  1  0  2  4  1 -2 -1]
        [-1  0  0  1  1  0  0  1  1  1  1 -1  1  1  4 -1 -2]
        [ 0 -1  0 -1 -1  0  1  0 -1  0 -1  0 -2 -2 -1  4  1]
        [ 1  0  0 -1 -1  0  1 -1 -1 -1 -1  0 -2 -1 -2  1  4]
    ],
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 18
        Factored Determinant: 2 * 3^2
        Minimum: 2
        Kissing Number: 320 
        Inner Product Matrix:
        [ 2  1  0  0  0  0  0  1  0  1  1  0 -1  1  0  0  1]
        [ 1  2  0  0  1  0  0  1  0  1  1  0 -1  1  0  0  1]
        [ 0  0  2  1  1  1  1  0  0  0  0  0  0  1 -1  0  1]
        [ 0  0  1  2  1  1  1  0  0  0  0  0  0  1 -1  0  1]
        [ 0  1  1  1  2  1  1  0  0  0  0  0  0  1 -1  0  1]
        [ 0  0  1  1  1  2  1  0  0  0  0  0  0  1 -1  0  1]
        [ 0  0  1  1  1  1  2  0  0  0  0  0  0  1 -1  0  1]
        [ 1  1  0  0  0  0  0  2  0  1  1  0 -1  1  0  0  0]
        [ 0  0  0  0  0  0  0  0  2  0  0 -1  0  0  0  0  0]
        [ 1  1  0  0  0  0  0  1  0  2  1  0 -1  1  0  0  0]
        [ 1  1  0  0  0  0  0  1  0  1  2  0 -1  1  0  0  1]
        [ 0  0  0  0  0  0  0  0 -1  0  0  2  0  0  0  0  0]
        [-1 -1  0  0  0  0  0 -1  0 -1 -1  0  2 -1  0  0 -1]
        [ 1  1  1  1  1  1  1  1  0  1  1  0 -1  2 -1  0  1]
        [ 0  0 -1 -1 -1 -1 -1  0  0  0  0  0  0 -1  2  0  0]
        [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  0]
        [ 1  1  1  1  1  1  1  0  0  0  1  0 -1  1  0  0  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 18
        Factored Determinant: 2 * 3^2
        Minimum: 2
        Kissing Number: 212 
        Inner Product Matrix:
        [ 2  0  1  1  1 -1  1  1 -1 -1  0  0 -1  0 -1 -1  1]
        [ 0  2  0  0  0  0  0  0  0  0 -1 -1  0  0  0 -1  0]
        [ 1  0  2  1  1 -1  1  0  0  0  0  0 -1  0 -1 -1  1]
        [ 1  0  1  2  1  0  1  0  0  0  0  0 -1  0  0  0  0]
        [ 1  0  1  1  2  0  1  0  0  0  0  0 -1  0 -1  0  0]
        [-1  0 -1  0  0  2  0 -1  1  1  0  0  0  0  1  1 -1]
        [ 1  0  1  1  1  0  2  0  0  0  0  0 -1  0  0  0  0]
        [ 1  0  0  0  0 -1  0  2 -1 -1  0  0  0  0 -1 -1  1]
        [-1  0  0  0  0  1  0 -1  2  1  0  0  0  0  1  1 -1]
        [-1  0  0  0  0  1  0 -1  1  2  0  0  0  0  0  0  0]
        [ 0 -1  0  0  0  0  0  0  0  0  2  1  0  0  0  1 -1]
        [ 0 -1  0  0  0  0  0  0  0  0  1  2  0  0  0  1 -1]
        [-1  0 -1 -1 -1  0 -1  0  0  0  0  0  2  0  1  1 -1]
        [ 0  0  0  0  0  0  0  0  0  0  0  0  0  2  0  0  0]
        [-1  0 -1  0 -1  1  0 -1  1  0  0  0  1  0  4  2 -2]
        [-1 -1 -1  0  0  1  0 -1  1  0  1  1  1  0  2  4 -3]
        [ 1  0  1  0  0 -1  0  1 -1  0 -1 -1 -1  0 -2 -3  4]
    ],
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 8
        Factored Determinant: 2^3
        Minimum: 2
        Kissing Number: 146 
        Inner Product Matrix:
        [ 2  1  0  1  1  1  0  0  1  0  0  0  0  1 -1  0  1]
        [ 1  2  0  1  1  1  0  0  1  0  0  0  0  0  0 -1  0]
        [ 0  0  2  0  0  0  1  0  0 -1  0  0  1 -1  1  1  1]
        [ 1  1  0  2  1  1  0  0  1  0  0  0  0  1  0 -1  0]
        [ 1  1  0  1  2  1  0  0  1  0  0  0  0  1 -1  0  1]
        [ 1  1  0  1  1  2  0  0  1  0  0  0  0  1 -1 -1  0]
        [ 0  0  1  0  0  0  2  1  0 -1 -1 -1  1 -1  1  1  1]
        [ 0  0  0  0  0  0  1  2  0  0 -1 -1  0  0  0  0  0]
        [ 1  1  0  1  1  1  0  0  2  0  0  0  0  1 -1 -1  1]
        [ 0  0 -1  0  0  0 -1  0  0  2  0  0 -1  1 -1 -1 -1]
        [ 0  0  0  0  0  0 -1 -1  0  0  2  1  0  1 -1 -1 -1]
        [ 0  0  0  0  0  0 -1 -1  0  0  1  2  0  0  0  0  0]
        [ 0  0  1  0  0  0  1  0  0 -1  0  0  2 -1  1  1  1]
        [ 1  0 -1  1  1  1 -1  0  1  1  1  0 -1  4 -3 -1 -1]
        [-1  0  1  0 -1 -1  1  0 -1 -1 -1  0  1 -3  4  1  0]
        [ 0 -1  1 -1  0 -1  1  0 -1 -1 -1  0  1 -1  1  4  2]
        [ 1  0  1  0  1  0  1  0  1 -1 -1  0  1 -1  0  2  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 8
        Factored Determinant: 2^3
        Minimum: 2
        Kissing Number: 162 
        Inner Product Matrix:
        [ 2  0 -1  0  0  1  0  0  0  0  1  0  1  1  0  0 -1]
        [ 0  2  1 -1 -1  0 -1  1  1  0  0  0 -1 -1  0  0  1]
        [-1  1  2 -1 -1 -1 -1  1  1 -1 -1 -1 -1 -1 -1 -1  1]
        [ 0 -1 -1  2  1  0  1 -1 -1  1  1  1  0  0  1  1  0]
        [ 0 -1 -1  1  2  0  1 -1 -1  0  0  0  1  1  0  0  0]
        [ 1  0 -1  0  0  2  0  0  0  0  0  0  1  1  0  0 -1]
        [ 0 -1 -1  1  1  0  2 -1 -1  0  0  0  1  1  0  0  0]
        [ 0  1  1 -1 -1  0 -1  2  1 -1  0 -1  0  0 -1 -1  0]
        [ 0  1  1 -1 -1  0 -1  1  2 -1 -1 -1  0  0 -1 -1  0]
        [ 0  0 -1  1  0  0  0 -1 -1  4  1  3 -2 -2  2  2  0]
        [ 1  0 -1  1  0  0  0  0 -1  1  4  2 -1 -1  2  2  1]
        [ 0  0 -1  1  0  0  0 -1 -1  3  2  4 -2 -2  3  3  1]
        [ 1 -1 -1  0  1  1  1  0  0 -2 -1 -2  4  3 -1 -2 -2]
        [ 1 -1 -1  0  1  1  1  0  0 -2 -1 -2  3  4 -2 -2 -2]
        [ 0  0 -1  1  0  0  0 -1 -1  2  2  3 -1 -2  4  3  1]
        [ 0  0 -1  1  0  0  0 -1 -1  2  2  3 -2 -2  3  4  1]
        [-1  1  1  0  0 -1  0  0  0  0  1  1 -2 -2  1  1  4]
    ],
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 12
        Factored Determinant: 2^2 * 3
        Minimum: 2
        Kissing Number: 222 
        Inner Product Matrix:
        [ 2  1 -1 -1  1  1 -1 -1 -1  1 -1  0  0  0  0  0  0]
        [ 1  2 -1 -1  0  1 -1 -1 -1  1  0 -1 -1 -1 -1  1 -1]
        [-1 -1  2  1 -1 -1  1  1  1 -1  1  1  1  1  1 -1  1]
        [-1 -1  1  2 -1 -1  1  1  1 -1  0  0  0  0  0 -1  0]
        [ 1  0 -1 -1  2  1 -1 -1 -1  1 -1  0  0  0  0  0  0]
        [ 1  1 -1 -1  1  2 -1 -1 -1  1  0  0  0  0  0  0  0]
        [-1 -1  1  1 -1 -1  2  1  1 -1  0  0  0  0  0  0  0]
        [-1 -1  1  1 -1 -1  1  2  1 -1  1  1  1  1  1 -1  1]
        [-1 -1  1  1 -1 -1  1  1  2 -1  1  1  1  1  1 -1  1]
        [ 1  1 -1 -1  1  1 -1 -1 -1  2 -1 -1 -1 -1 -1  1 -1]
        [-1  0  1  0 -1  0  0  1  1 -1  4  1  1  1  2 -1  1]
        [ 0 -1  1  0  0  0  0  1  1 -1  1  4  3  3  3 -2  3]
        [ 0 -1  1  0  0  0  0  1  1 -1  1  3  4  3  3 -2  3]
        [ 0 -1  1  0  0  0  0  1  1 -1  1  3  3  4  3 -2  3]
        [ 0 -1  1  0  0  0  0  1  1 -1  2  3  3  3  4 -2  3]
        [ 0  1 -1 -1  0  0  0 -1 -1  1 -1 -2 -2 -2 -2  4 -2]
        [ 0 -1  1  0  0  0  0  1  1 -1  1  3  3  3  3 -2  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 12
        Factored Determinant: 2^2 * 3
        Minimum: 2
        Kissing Number: 198 
        Inner Product Matrix:
        [ 2  0  1 -1  0  0  0  0  0  0  0  1  1  1  1  1 -1]
        [ 0  2  0  0  0  0  1  1  0  1  0  0 -1 -1  1 -1  0]
        [ 1  0  2 -1  1  1  0  0  0  0  0  1  1  1  1  1 -1]
        [-1  0 -1  2  0  0  0  0  0  0  0  0  0  0  0  0  0]
        [ 0  0  1  0  2  1  0  0  0  0  0  1  1  1  1  1 -1]
        [ 0  0  1  0  1  2  0  0  0  0  0  1  0  0  0  0 -1]
        [ 0  1  0  0  0  0  2  1  0  0  0  0 -1 -1  0 -1  0]
        [ 0  1  0  0  0  0  1  2  0  1  0  0 -1 -1  1 -1  0]
        [ 0  0  0  0  0  0  0  0  2  0  1  0  1  1  1  1 -1]
        [ 0  1  0  0  0  0  0  1  0  2  0  0 -1  0  1 -1  0]
        [ 0  0  0  0  0  0  0  0  1  0  2  0  1  1  1  1 -1]
        [ 1  0  1  0  1  1  0  0  0  0  0  2  1  1  1  1 -1]
        [ 1 -1  1  0  1  0 -1 -1  1 -1  1  1  4  3  2  3 -2]
        [ 1 -1  1  0  1  0 -1 -1  1  0  1  1  3  4  2  3 -2]
        [ 1  1  1  0  1  0  0  1  1  1  1  1  2  2  4  2 -2]
        [ 1 -1  1  0  1  0 -1 -1  1 -1  1  1  3  3  2  4 -2]
        [-1  0 -1  0 -1 -1  0  0 -1  0 -1 -1 -2 -2 -2 -2  4]
    ],
    [
        Standard Lattice of rank 17 and degree 17
        Determinant: 8
        Factored Determinant: 2^3
        Minimum: 2
        Kissing Number: 368 
        Inner Product Matrix:
        [ 2 -1 -1 -1 -1 -1  0  0  0 -1 -1 -1 -1  1 -1 -1  1]
        [-1  2  1  1  1  1  0  0  0  1  0  1  0 -1  0  0 -1]
        [-1  1  2  1  1  1  0  0  0  1  1  1  1  0  1  1 -1]
        [-1  1  1  2  1  1  0  0  0  1  1  1  0  0  1  1 -1]
        [-1  1  1  1  2  1 -1  0  0  1  1  1  1 -1  1  1 -1]
        [-1  1  1  1  1  2  0  0  0  1  1  1  1 -1  0  0 -1]
        [ 0  0  0  0 -1  0  2  0  0  0  0  0 -1  1 -1 -1  0]
        [ 0  0  0  0  0  0  0  2  0  0  0  0  0  0  0  0 -1]
        [ 0  0  0  0  0  0  0  0  2  0  0  0  1 -1  1  1  1]
        [-1  1  1  1  1  1  0  0  0  2  1  1  1 -1  1  0 -1]
        [-1  0  1  1  1  1  0  0  0  1  2  1  1  0  1  1 -1]
        [-1  1  1  1  1  1  0  0  0  1  1  2  1  0  1  1 -1]
        [-1  0  1  0  1  1 -1  0  1  1  1  1  4 -2  2  2  0]
        [ 1 -1  0  0 -1 -1  1  0 -1 -1  0  0 -2  4  0  0  0]
        [-1  0  1  1  1  0 -1  0  1  1  1  1  2  0  4  3  0]
        [-1  0  1  1  1  0 -1  0  1  0  1  1  2  0  3  4  0]
        [ 1 -1 -1 -1 -1 -1  0 -1  1 -1 -1 -1  0  0  0  0  4],

        Standard Lattice of rank 17 and degree 17
        Determinant: 8
        Factored Determinant: 2^3
        Minimum: 2
        Kissing Number: 240 
        Inner Product Matrix:
        [ 2  0  0  0  0  1  1 -1 -1  1  0  0 -1  1  0  1  0]
        [ 0  2 -1  1 -1  0  0  0  0  0 -1 -1  0  0  1  1  1]
        [ 0 -1  2 -1  0  0  0  0  0  0  0  0  0  0 -1  0  0]
        [ 0  1 -1  2 -1  0  0  0  0  0  0  0  0  0  1  1  1]
        [ 0 -1  0 -1  2  0  0  0  0  0  1  1  0  0 -1 -1 -1]
        [ 1  0  0  0  0  2  0 -1 -1  1  0  0 -1  1  0  0  0]
        [ 1  0  0  0  0  0  2  0  0  0  0  0  0  0  0  1  0]
        [-1  0  0  0  0 -1  0  2  1  0  0  0  1 -1  0 -1  0]
        [-1  0  0  0  0 -1  0  1  2 -1  0  0  1 -1  0 -1  0]
        [ 1  0  0  0  0  1  0  0 -1  2  0  0 -1  1  0  0  0]
        [ 0 -1  0  0  1  0  0  0  0  0  2  1  0  0 -1 -1 -1]
        [ 0 -1  0  0  1  0  0  0  0  0  1  2  0  0 -1 -1 -1]
        [-1  0  0  0  0 -1  0  1  1 -1  0  0  2 -1  0  0  0]
        [ 1  0  0  0  0  1  0 -1 -1  1  0  0 -1  2  0  1  0]
        [ 0  1 -1  1 -1  0  0  0  0  0 -1 -1  0  0  2  1  1]
        [ 1  1  0  1 -1  0  1 -1 -1  0 -1 -1  0  1  1  4  2]
        [ 0  1  0  1 -1  0  0  0  0  0 -1 -1  0  0  1  2  4]
    ]
]









